Form Factors in Asymptotic Safety: conceptual ideas and computational toolbox

Over the last years the Asymptotic Safety program has matured into a serious candidate for a quantum theory of gravity compatible with observations. The rapid technical progress in computing renormalisation group flows for gravity and gravity-matter systems in the non-perturbative regime has put many interesting physical questions within reach. In particular, the construction of the non-perturbative quantum corrections to the propagation of fields on a fluctuating spacetime allows addressing the effective propagation of matter on a quantum spacetime or the possible resolution of spacetime singularities based on first principle computations. In this article, we assemble a technical toolbox for carrying out investigations on this promising research frontier. As a specific example we present results for the momentum-dependent two-point function for a scalar field induced by the quantum fluctuations of the underlying geometry in a self-consistent way.

==> anc/flowequation.wls <==
#!/usr/bin/env wolframscript
(* ::Package:: *)

(* ::Section::Closed:: *)
(*Preamble*)


(* ::Input:: *)
(*(*read xAct packages*)*)


(* ::Input:: *)
(*<<xAct`xTensor`;*)
(*<<xAct`xPert`;*)
(*<<xAct`xTras`;*)


(* ::Input:: *)
(*(*define symbol for dimension, define manifold and define metric*)*)


(* ::Input:: *)
(*DefConstantSymbol[dimd];*)
(*DefManifold[spacetime,dimd,{\[Alpha],\[Beta],\[Gamma],\[Delta],\[Mu],\[Nu],\[Rho],\[Sigma],\[Tau],\[Omega],\[Kappa],\[Lambda]}];*)
(*DefMetric[1,metric[-\[Mu],-\[Nu]],CD,{";","\[ScriptCapitalD]"},SymCovDQ->True];*)


(* ::Input:: *)
(*(*define two symmetric two-tensors*)*)


(* ::Input:: *)
(*DefTensor[hpert[-\[Mu],-\[Nu]],spacetime,Symmetric[{-\[Mu],-\[Nu]}],PrintAs->ColorString["h",Red]];*)
(*DefTensor[hpert2[-\[Mu],-\[Nu]],spacetime,Symmetric[{-\[Mu],-\[Nu]}],PrintAs->ColorString["\!\(\*SubscriptBox[\(h\), \(2\)]\)",Red]];*)


(* ::Input:: *)
(*(*define scalar field*)*)


(* ::Input:: *)
(*DefTensor[\[Phi][],spacetime,PrintAs->ColorString["\[Phi]",Blue]];*)


(* ::Input:: *)
(*(*define momentum vectors*)*)


(* ::Input:: *)
(*DefTensor[p1[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(p\), \(1\)]\)"]*)
(*DefTensor[p2[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(p\), \(2\)]\)"]*)
(*DefTensor[p3[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(p\), \(3\)]\)"]*)
(*DefTensor[p4[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(p\), \(4\)]\)"]*)
(*DefTensor[p[\[Mu]],spacetime]*)
(*DefTensor[q[\[Mu]],spacetime]*)


(* ::Input:: *)
(*(*more momentum vectors*)*)


(* ::Input:: *)
(*DefTensor[dummyp1[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(\[GothicP]\), \(1\)]\)"]*)
(*DefTensor[dummyp2[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(\[GothicP]\), \(2\)]\)"]*)
(*DefTensor[dummyp3[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(\[GothicP]\), \(3\)]\)"]*)
(*DefTensor[dummyp4[\[Mu]],spacetime,PrintAs->"\!\(\*SubscriptBox[\(\[GothicP]\), \(4\)]\)"]*)


(* ::Input:: *)
(*(*scalar momentum variables; xpq is cosine of angle between p and q*)*)


(* ::Input:: *)
(*DefConstantSymbol[momp,PrintAs->"p"]*)
(*DefConstantSymbol[momq,PrintAs->"q"]*)
(*DefConstantSymbol[xpq,PrintAs->"\!\(\*SubscriptBox[\(x\), \(pq\)]\)"]*)


(* ::Input:: *)
(*(*more momentum variables*)*)


(* ::Input:: *)
(*DefConstantSymbol[p1sq,PrintAs->"\!\(\*SubsuperscriptBox[\(p\), \(1\), \(2\)]\)"]*)
(*DefConstantSymbol[p2sq,PrintAs->"\!\(\*SubsuperscriptBox[\(p\), \(2\), \(2\)]\)"]*)
(*DefConstantSymbol[p3sq,PrintAs->"\!\(\*SubsuperscriptBox[\(p\), \(3\), \(2\)]\)"]*)
(*DefConstantSymbol[y12,PrintAs->"\!\(\*SubscriptBox[\(y\), \(12\)]\)"]*)
(*DefConstantSymbol[y13,PrintAs->"\!\(\*SubscriptBox[\(y\), \(13\)]\)"]*)
(*DefConstantSymbol[y23,PrintAs->"\!\(\*SubscriptBox[\(y\), \(23\)]\)"]*)


(* ::Input:: *)
(*(*scalar products to momentum variables*)*)


(* ::Input:: *)
(*rules2ptfct=Join[MakeRule[{p[-\[Mu]]p[\[Mu]],momp^2}],MakeRule[{q[-\[Mu]]q[\[Mu]],momq^2}],MakeRule[{p[-\[Mu]]q[\[Mu]],momp momq xpq}]];*)


(* ::Input:: *)
(*(*define some scalar functions*)*)


(* ::Input:: *)
(*DefScalarFunction[f];*)


(* ::Input:: *)
(*DefScalarFunction[f3,PrintAs->"\!\(\*SubscriptBox[\(f\), \(3\)]\)"];*)


(* ::Input:: *)
(*DefScalarFunction[f4,PrintAs->"\!\(\*SubscriptBox[\(f\), \(4\)]\)"];*)


(* ::Input:: *)
(*(*define propagator functions*)*)


(* ::Input:: *)
(*DefScalarFunction[Gh1,PrintAs->"\!\(\*SubsuperscriptBox[\(\[ScriptCapitalG]\), \(h\), \(1\)]\)"]*)
(*DefScalarFunction[GhTr,PrintAs->"\!\(\*SubsuperscriptBox[\(\[ScriptCapitalG]\), \(h\), \(Tr\)]\)"]*)
(*DefScalarFunction[Ghgpp,PrintAs->"\!\(\*SubsuperscriptBox[\(\[ScriptCapitalG]\), \(h\), \(gpp\)]\)"]*)
(*DefScalarFunction[Ghpgp,PrintAs->"\!\(\*SubsuperscriptBox[\(\[ScriptCapitalG]\), \(h\), \(pgp\)]\)"]*)
(*DefScalarFunction[Ghpppp,PrintAs->"\!\(\*SubsuperscriptBox[\(\[ScriptCapitalG]\), \(h\), \(pppp\)]\)"]*)


(* ::Input:: *)
(*(*define graviton regulator insertion functions*)*)


(* ::Input:: *)
(*DefScalarFunction[Rdoth1,PrintAs->"\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(h\), \(1\)]\)"]*)
(*DefScalarFunction[RdothTr,PrintAs->"\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(h\), \(Tr\)]\)"]*)
(*DefScalarFunction[Rdothgpp,PrintAs->"\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(h\), \(gpp\)]\)"]*)
(*DefScalarFunction[Rdothpgp,PrintAs->"\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(h\), \(pgp\)]\)"]*)
(*DefScalarFunction[Rdothpppp,PrintAs->"\!\(\*SubsuperscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(h\), \(pppp\)]\)"]*)


(* ::Input:: *)
(*(*define scalar propagator and regulator insertion*)*)


(* ::Input:: *)
(*DefScalarFunction[G\[Phi],PrintAs->"\!\(\*SubscriptBox[\(G\), \(\[Phi]\)]\)"]*)
(*DefScalarFunction[Rdot\[Phi],PrintAs->"\!\(\*SubscriptBox[OverscriptBox[\(\[ScriptCapitalR]\), \(.\)], \(\[Phi]\)]\)"]*)


(* ::Input:: *)
(*(*some spin 2 tensors: identity and projectors on trace and traceless part*)*)


(* ::Input:: *)
(*Id2[\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_]:=1/2 (metric[\[Mu],\[Rho]]metric[\[Nu],\[Sigma]]+metric[\[Mu],\[Sigma]]metric[\[Nu],\[Rho]]);*)
(*\[CapitalPi]Tr[\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_]:=1/dimd metric[\[Mu],\[Nu]]metric[\[Rho],\[Sigma]];*)
(*\[CapitalPi]TL[\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_]:=Id2[\[Mu],\[Nu],\[Rho],\[Sigma]]-\[CapitalPi]Tr[\[Mu],\[Nu],\[Rho],\[Sigma]];*)


(* ::Input:: *)
(*(*constant symbols used for labelling tensor structure of four-point vertex*)*)


(* ::Input:: *)
(*DefConstantSymbol[gbar,PrintAs->"\!\(\*OverscriptBox[\(g\), \(_\)]\)"];*)
(*DefConstantSymbol[Id,PrintAs->"\[ScriptOne]"];*)


(* ::Section:: *)
(*Calculations*)


(* ::Subsection::Closed:: *)
(*Self Energy Diagram*)


(* ::Input:: *)
(*(*define most general h\[Phi]\[Phi] vertex; momentum q1 corresponds to h, momenta q2 and q3 to the scalar fields*)*)


(* ::Input:: *)
(*\[CapitalGamma]h\[Phi]\[Phi][\[Mu]_,\[Nu]_,q1_,q2_,q3_]:=Module[{\[Alpha]1=1,\[Alpha]2=1,\[Alpha]3=1,p1=q1,p2=q2,p3=q3},*)
(*If[Head[q1]===Times,\[Alpha]1=-1;p1=-q1;];*)
(*If[Head[q2]===Times,\[Alpha]2=-1;p2=-q2;];*)
(*If[Head[q3]===Times,\[Alpha]3=-1;p3=-q3;];*)
(*metric[\[Mu],\[Nu]](f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],gbar]+f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],gbar])-p1[\[Mu]]p1[\[Nu]](f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],1,1]+f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],1,1])-1/2 \[Alpha]1 \[Alpha]2(p1[\[Mu]]p2[\[Nu]]+p2[\[Mu]]p1[\[Nu]])f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],1,2]-1/2 \[Alpha]1 \[Alpha]3(p1[\[Mu]]p3[\[Nu]]+p3[\[Mu]]p1[\[Nu]])f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],1,2]-p2[\[Mu]]p2[\[Nu]]f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],2,2]-p3[\[Mu]]p3[\[Nu]]f3[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]],PutScalar[p3[\[Alpha]]p3[-\[Alpha]]],PutScalar[p2[\[Alpha]]p2[-\[Alpha]]],2,2]*)
(*];*)


(* ::Input:: *)
(*(*general parameterisation of the flat graviton propagator*)*)


(* ::Input:: *)
(*Gh[\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_,p1_]:=1/2 Gh1[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]](metric[\[Mu],\[Rho]]metric[\[Nu],\[Sigma]]+metric[\[Mu],\[Sigma]]metric[\[Nu],\[Rho]])+1/dimd GhTr[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]]metric[\[Mu],\[Nu]]metric[\[Rho],\[Sigma]]+1/2 Ghgpp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]](metric[\[Mu],\[Nu]]p1[\[Rho]]p1[\[Sigma]]+metric[\[Rho],\[Sigma]]p1[\[Mu]]p1[\[Nu]])+1/4 Ghpgp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]](metric[\[Mu],\[Rho]]p1[\[Nu]]p1[\[Sigma]]+metric[\[Mu],\[Sigma]]p1[\[Nu]]p1[\[Rho]]+metric[\[Nu],\[Rho]]p1[\[Mu]]p1[\[Sigma]]+metric[\[Nu],\[Sigma]]p1[\[Mu]]p1[\[Rho]])+Ghpppp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]]p1[\[Mu]]p1[\[Nu]]p1[\[Rho]]p1[\[Sigma]];*)


(* ::Input:: *)
(*(*general parameterisation of the graviton regulator insertion*)*)


(* ::Input:: *)
(*Rdoth[\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_,p1_]:=Rdoth1[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]]Id2[\[Mu],\[Nu],\[Rho],\[Sigma]]+RdothTr[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]]\[CapitalPi]Tr[\[Mu],\[Nu],\[Rho],\[Sigma]]+1/2 Rdothgpp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]](metric[\[Mu],\[Nu]]p1[\[Rho]]p1[\[Sigma]]+metric[\[Rho],\[Sigma]]p1[\[Mu]]p1[\[Nu]])+1/4 Rdothpgp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]](metric[\[Mu],\[Rho]]p1[\[Nu]]p1[\[Sigma]]+metric[\[Mu],\[Sigma]]p1[\[Nu]]p1[\[Rho]]+metric[\[Nu],\[Rho]]p1[\[Mu]]p1[\[Sigma]]+metric[\[Nu],\[Sigma]]p1[\[Mu]]p1[\[Rho]])+Rdothpppp[PutScalar[p1[\[Alpha]]p1[-\[Alpha]]]]p1[\[Mu]]p1[\[Nu]]p1[\[Rho]]p1[\[Sigma]];*)


(* ::Input:: *)
(*(*first diagram: self energy 1, general vertex*)*)


(* ::Input:: *)
(*G\[Phi][momp^2]^2 Rdot\[Phi][momp^2](\[CapitalGamma]h\[Phi]\[Phi][\[Mu],\[Nu],-dummyp1,q,p]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}//CollectTensors)/.rules2ptfct;*)
(*(% Gh[-\[Mu],-\[Nu],-\[Rho],-\[Sigma],dummyp1]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)/.rules2ptfct;*)
(*(% \[CapitalGamma]h\[Phi]\[Phi][\[Rho],\[Sigma],dummyp1,-q,-p]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)//.rules2ptfct//Simplify;*)
(*SE1=Collect[%,{Gh1[__],GhTr[__],Ghgpp[__],Ghpgp[__],Ghpppp[__]},Simplify];*)


(* ::Input:: *)
(*(*insert form factors from diff-invariant action and simplify*)*)


(* ::Input:: *)
(*(SE1/.Ghgpp->(0&)/.Ghpgp->(0&)/.Ghpppp->(0&)/.{f3[X__,gbar]:>1/8 (f[{X}[[2]]]+f[{X}[[3]]]-{X}[[1]] (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]])),f3[X__,1,1]:>0,f3[X__,1,2]:>1/2 (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]]),f3[X__,2,2]:>1/2 (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]])}/.GhTr->(-(dimd/(dimd-2))Gh1[#]&))//FullSimplify;*)
(*FullSimplify@Series[%,{f[momq^2],f[momp^2],10}]*)


(* ::Input:: *)
(*(*second diagram: self energy 2, general vertex*)*)


(* ::Input:: *)
(*G\[Phi][momp^2+2momp momq xpq+momq^2](\[CapitalGamma]h\[Phi]\[Phi][\[Mu],\[Nu],p,q,-dummyp1]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}//CollectTensors)/.rules2ptfct;*)
(*(% Gh[-\[Mu],-\[Nu],-\[Rho],-\[Sigma],p]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)/.rules2ptfct;*)
(*(% Rdoth[\[Rho],\[Sigma],\[Tau],\[Omega],p]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)/.rules2ptfct;*)
(*(% Gh[-\[Tau],-\[Omega],-\[Kappa],-\[Lambda],p]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)/.rules2ptfct;*)
(*(% \[CapitalGamma]h\[Phi]\[Phi][\[Kappa],\[Lambda],-p,-q,dummyp1]/.{dummyp1[\[Mu]_]:>p[\[Mu]]+q[\[Mu]]}/.rules2ptfct//CollectTensors)//.rules2ptfct//Simplify;*)
(*SE2=Collect[%,{Rdoth1[__],RdothTr[__],Rdothgpp[__],Rdothpgp[__],Rdothpppp[__],Gh1[__],GhTr[__],Ghgpp[__],Ghpgp[__],Ghpppp[__]},Simplify];*)


(* ::Input:: *)
(*(*insert form factors from diff-invariant action and simplify*)*)


(* ::Input:: *)
(*(SE2/.Ghgpp->(0&)/.Ghpgp->(0&)/.Ghpppp->(0&)/.Rdothgpp->(0&)/.Rdothpgp->(0&)/.Rdothpppp->(0&)/.{f3[X__,gbar]:>1/8 (f[{X}[[2]]]+f[{X}[[3]]]-{X}[[1]] (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]])),f3[X__,1,1]:>0,f3[X__,1,2]:>1/2 (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]]),f3[X__,2,2]:>1/2 (f[{X}[[2]]]-f[{X}[[3]]])/({X}[[2]]-{X}[[3]])}/.GhTr->(-(dimd/(dimd-2))Gh1[#]&)/.RdothTr->(-(dimd/2)Rdoth1[#]&))//Simplify;*)
(*Series[%,{f[momq^2],f[momp^2+2momp momq xpq+momq^2],4}]//FullSimplify*)


(* ::Subsection::Closed:: *)
(*Tadpole Diagram*)


(* ::Subsubsection::Closed:: *)
(*vertex*)


(* ::Input:: *)
(*(*generate general hh\[Phi]\[Phi] vertex*)*)


(* ::Input:: *)
(*With[{X={PutScalar[dummyp1[-\[Alpha]]dummyp1[\[Alpha]]],PutScalar[dummyp2[-\[Alpha]]dummyp2[\[Alpha]]],PutScalar[dummyp3[-\[Alpha]]dummyp3[\[Alpha]]],PutScalar[dummyp1[-\[Alpha]]dummyp2[\[Alpha]]],PutScalar[dummyp1[-\[Alpha]]dummyp3[\[Alpha]]],PutScalar[dummyp2[-\[Alpha]]dummyp3[\[Alpha]]]}},(f4@@Join[X,{gbar,gbar}] metric[\[Alpha],\[Beta]]metric[\[Gamma],\[Delta]]+f4@@Join[X,{Id}] metric[\[Alpha],\[Gamma]]metric[\[Beta],\[Delta]]-Sum[f4@@Join[X,{i,j,gbar}] ToExpression["dummyp"<>ToString[i]<>"[\[Alpha]]"]ToExpression["dummyp"<>ToString[j]<>"[\[Beta]]"]metric[\[Gamma],\[Delta]],{i,1,3},{j,i,3}]-Sum[f4@@Join[X,{gbar,i,j}] ToExpression["dummyp"<>ToString[i]<>"[\[Gamma]]"]ToExpression["dummyp"<>ToString[j]<>"[\[Delta]]"]metric[\[Alpha],\[Beta]],{i,1,3},{j,i,3}]-Sum[f4@@Join[X,{i,gbar,j}] ToExpression["dummyp"<>ToString[i]<>"[\[Alpha]]"]ToExpression["dummyp"<>ToString[j]<>"[\[Gamma]]"]metric[\[Beta],\[Delta]],{i,1,3},{j,1,3}]+Sum[f4@@Join[X,{i,j,k,l}] ToExpression["dummyp"<>ToString[i]<>"[\[Alpha]]"]ToExpression["dummyp"<>ToString[j]<>"[\[Beta]]"]ToExpression["dummyp"<>ToString[k]<>"[\[Gamma]]"]ToExpression["dummyp"<>ToString[l]<>"[\[Delta]]"],{i,1,3},{j,1,3},{k,1,3},{l,1,3}])];*)
(*Id2[-\[Alpha],-\[Beta],\[Mu],\[Nu]]Id2[-\[Gamma],-\[Delta],\[Rho],\[Sigma]]%/.dummyp1->p1/.dummyp2->p2//CollectTensors;*)
(*(%/.{dummyp3->p3,dummyp4->p4})+(%/.{dummyp3->p4,dummyp4->p3})//CollectTensors;*)
(*Id2[-\[Alpha],-\[Beta],\[Rho],\[Sigma]]Id2[-\[Gamma],-\[Delta],\[Mu],\[Nu]]%%%/.dummyp1->p2/.dummyp2->p1//CollectTensors;*)
(*(%/.{dummyp3->p3,dummyp4->p4})+(%/.{dummyp3->p4,dummyp4->p3})//CollectTensors;*)
(*%+%%%//CollectTensors;*)


(* ::Input:: *)
(*(*most general hh\[Phi]\[Phi] vertex*)*)


(* ::Input:: *)
(*\[CapitalGamma]hh\[Phi]\[Phi][\[Mu]_,\[Nu]_,\[Rho]_,\[Sigma]_,p1_,p2_,p3_,p4_]:=1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],Id] metric[\[Mu], \[Sigma]] metric[\[Nu], \[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],Id] metric[\[Mu], \[Sigma]] metric[\[Nu], \[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],Id] metric[\[Mu], \[Sigma]] metric[\[Nu], \[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],Id] metric[\[Mu], \[Sigma]] metric[\[Nu], \[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],Id] metric[\[Mu], \[Rho]] metric[\[Nu], \[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],Id] metric[\[Mu], \[Rho]] metric[\[Nu], \[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],Id] metric[\[Mu], \[Rho]] metric[\[Nu], \[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],Id] metric[\[Mu], \[Rho]] metric[\[Nu], \[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,gbar] metric[\[Mu], \[Nu]] metric[\[Rho], \[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,gbar] metric[\[Mu], \[Nu]] metric[\[Rho], \[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,gbar] metric[\[Mu], \[Nu]] metric[\[Rho], \[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,gbar] metric[\[Mu], \[Nu]] metric[\[Rho], \[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p1[\[Nu]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p1[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,2,2] metric[\[Rho], \[Sigma]] p1[\[Mu]] p1[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,2,2] metric[\[Rho], \[Sigma]] p1[\[Mu]] p1[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Mu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Mu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Nu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Nu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p1[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Rho]] p1[\[Mu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Rho]] p1[\[Mu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Rho]] p1[\[Nu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Rho]] p1[\[Nu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p1[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p1[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,1,1] metric[\[Mu], \[Nu]] p1[\[Rho]] p1[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,1,1] metric[\[Mu], \[Nu]] p1[\[Rho]] p1[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p1[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p1[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,1,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,1,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,gbar] metric[\[Rho], \[Sigma]] p1[\[Nu]] p2[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,gbar] metric[\[Rho], \[Sigma]] p1[\[Nu]] p2[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,1,2] metric[\[Rho], \[Sigma]] p1[\[Nu]] p2[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,1,2] metric[\[Rho], \[Sigma]] p1[\[Nu]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p2[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,1,2] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,2,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,1,2] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,2,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p2[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p2[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,1,2] metric[\[Rho], \[Sigma]] p1[\[Mu]] p2[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,1,2] metric[\[Rho], \[Sigma]] p1[\[Mu]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,1,2] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,2,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,1,2] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,2,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,gbar] metric[\[Rho], \[Sigma]] p2[\[Mu]] p2[\[Nu]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,gbar] metric[\[Rho], \[Sigma]] p2[\[Mu]] p2[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,1,1] metric[\[Rho], \[Sigma]] p2[\[Mu]] p2[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,1,1] metric[\[Rho], \[Sigma]] p2[\[Mu]] p2[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p2[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,1,2] metric[\[Mu], \[Nu]] p1[\[Sigma]] p2[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,1,2] metric[\[Mu], \[Nu]] p1[\[Sigma]] p2[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,gbar] metric[\[Mu], \[Nu]] p1[\[Sigma]] p2[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,gbar] metric[\[Mu], \[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Sigma]] p2[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Sigma]] p2[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Sigma]] p2[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Sigma]] p2[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Sigma]] p2[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Sigma]] p2[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p2[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,1,2] metric[\[Mu], \[Nu]] p1[\[Rho]] p2[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,1,2] metric[\[Mu], \[Nu]] p1[\[Rho]] p2[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p2[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Rho]] p2[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Nu], \[Rho]] p2[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Rho]] p2[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Nu], \[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Rho]] p2[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,2] metric[\[Mu], \[Rho]] p2[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Rho]] p2[\[Nu]] p2[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,1] metric[\[Mu], \[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,2,2] metric[\[Mu], \[Nu]] p2[\[Rho]] p2[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,2,2] metric[\[Mu], \[Nu]] p2[\[Rho]] p2[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,gbar] metric[\[Mu], \[Nu]] p2[\[Rho]] p2[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,gbar] metric[\[Mu], \[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,2,2] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,2,2] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,gbar] metric[\[Rho], \[Sigma]] p1[\[Nu]] p3[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,2,3] metric[\[Rho], \[Sigma]] p1[\[Nu]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Sigma]] p1[\[Rho]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Rho]] p1[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,2,3] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,3,2] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,gbar] metric[\[Rho], \[Sigma]] p2[\[Nu]] p3[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,1,3] metric[\[Rho], \[Sigma]] p2[\[Nu]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Sigma]] p2[\[Rho]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Rho]] p2[\[Sigma]] p3[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,2,3] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,3,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,2] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,2] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,1,3] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,3,1] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p3[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,2,3] metric[\[Rho], \[Sigma]] p1[\[Mu]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Sigma]] p1[\[Rho]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Rho]] p1[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,2,3] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,3,2] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p3[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,gbar] metric[\[Rho], \[Sigma]] p2[\[Mu]] p3[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,1,3] metric[\[Rho], \[Sigma]] p2[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Sigma]] p2[\[Rho]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Rho]] p2[\[Sigma]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,2] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,2] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,1,3] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,3,1] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p3[\[Nu]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,gbar] metric[\[Rho], \[Sigma]] p3[\[Mu]] p3[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],gbar,3,3] metric[\[Rho], \[Sigma]] p3[\[Mu]] p3[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,1,1] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,2,3,3] p1[\[Rho]] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,1,2] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,2,1] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,3] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,3] p1[\[Sigma]] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,1,2] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,2,1] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,2,3,3] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,1,3,3] p1[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,2,2] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,1,3,3] p2[\[Rho]] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Sigma]] p1[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Sigma]] p1[\[Nu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p3[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,1,3] metric[\[Mu], \[Nu]] p1[\[Sigma]] p3[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,gbar] metric[\[Mu], \[Nu]] p1[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,1,3] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,3,1] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Sigma]] p2[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Sigma]] p2[\[Nu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,2,3] metric[\[Mu], \[Nu]] p2[\[Sigma]] p3[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,gbar] metric[\[Mu], \[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,2,3] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,3,2] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Sigma]] p3[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p1[\[Nu]] p1[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p2[\[Nu]] p2[\[Sigma]] p3[\[Mu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Sigma]] p3[\[Nu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p1[\[Mu]] p1[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p2[\[Mu]] p2[\[Sigma]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,1,3] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,3,1] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,3] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,3] p1[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,2,3] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,3,2] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,3] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,3] p2[\[Sigma]] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Rho]] p1[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Rho]] p1[\[Nu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p3[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,1,3] metric[\[Mu], \[Nu]] p1[\[Rho]] p3[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,1,3] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,3,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Rho]] p2[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Rho]] p2[\[Nu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,1,3] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,1,3] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p3[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,2,3] metric[\[Mu], \[Nu]] p2[\[Rho]] p3[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,gbar] metric[\[Mu], \[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,2,3] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,3,2] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Rho]] p3[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p1[\[Nu]] p1[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Nu]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p2[\[Nu]] p2[\[Rho]] p3[\[Mu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Rho]] p3[\[Nu]] p3[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p1[\[Mu]] p1[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,2,3] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,2] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,2,3] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,2] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,1,3] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,1] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,1,3] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,1] p2[\[Mu]] p2[\[Rho]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,1,3] p1[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,3,1] p1[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],2,3,3,3] p1[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,2,3,3] p1[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,2,3] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,3,2] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],1,3,3,3] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,1,3,3] p2[\[Rho]] p3[\[Mu]] p3[\[Nu]] p3[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],gbar,3,3] metric[\[Mu], \[Nu]] p3[\[Rho]] p3[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,gbar] metric[\[Mu], \[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,1,3,3] p1[\[Mu]] p1[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,2,2] p1[\[Mu]] p1[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,3] p1[\[Nu]] p2[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,3] p1[\[Nu]] p2[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,1,2] p1[\[Nu]] p2[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,2,1] p1[\[Nu]] p2[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,2,3,3] p1[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,1,3,3] p1[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,1,2] p1[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,2,1] p1[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,2,3,3] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,1,1] p2[\[Mu]] p2[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,3] p1[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,3] p1[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,2,3] p1[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,3,2] p1[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,3] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,3] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,1,3] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,3,1] p2[\[Nu]] p3[\[Mu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],1,3,3,3] p1[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,1,3,3] p1[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,2,3] p1[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,3,2] p1[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],2,3,3,3] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,2,3,3] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,1,3] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,3,1] p2[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],3,3,3,3] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p3[-\[Alpha]] p3[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p3[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p3[-\[Alpha]]],3,3,3,3] p3[\[Mu]] p3[\[Nu]] p3[\[Rho]] p3[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,gbar] metric[\[Rho], \[Sigma]] p1[\[Nu]] p4[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,2,3] metric[\[Rho], \[Sigma]] p1[\[Nu]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Sigma]] p1[\[Rho]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Sigma]] p1[\[Rho]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Rho]] p1[\[Sigma]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Rho]] p1[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,1] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,2,3] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,3,2] p1[\[Nu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,gbar] metric[\[Rho], \[Sigma]] p2[\[Nu]] p4[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,1,3] metric[\[Rho], \[Sigma]] p2[\[Nu]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Sigma]] p2[\[Rho]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Sigma]] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Rho]] p2[\[Sigma]] p4[\[Mu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Rho]] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,2,3] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,3,2] p1[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,2] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,2] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,1,3] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,3,1] p2[\[Nu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,gbar] metric[\[Rho], \[Sigma]] p1[\[Mu]] p4[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,2,3] metric[\[Rho], \[Sigma]] p1[\[Mu]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Sigma]] p1[\[Rho]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Sigma]] p1[\[Rho]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Rho]] p1[\[Sigma]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Rho]] p1[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,1] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,2,3] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,3,2] p1[\[Mu]] p1[\[Rho]] p1[\[Sigma]] p4[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,gbar] metric[\[Rho], \[Sigma]] p2[\[Mu]] p4[\[Nu]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,1,3] metric[\[Rho], \[Sigma]] p2[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Sigma]] p2[\[Rho]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Rho]] p2[\[Sigma]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p1[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,2] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,2] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,1,3] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,3,1] p2[\[Mu]] p2[\[Rho]] p2[\[Sigma]] p4[\[Nu]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,gbar] metric[\[Rho], \[Sigma]] p4[\[Mu]] p4[\[Nu]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],gbar,3,3] metric[\[Rho], \[Sigma]] p4[\[Mu]] p4[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,1,1] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,2,3,3] p1[\[Rho]] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,1,2] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,2,1] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,3] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,3] p1[\[Sigma]] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,1,2] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,2,1] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,2,3,3] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,1,3,3] p1[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,2,2] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,1,3,3] p2[\[Rho]] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Sigma]] p1[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Sigma]] p1[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Sigma]] p1[\[Nu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Sigma]] p1[\[Nu]] p4[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,1,3] metric[\[Mu], \[Nu]] p1[\[Sigma]] p4[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,gbar] metric[\[Mu], \[Nu]] p1[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,1,3] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,3,1] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Sigma]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Sigma]] p2[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Nu]] p1[\[Sigma]] p2[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Sigma]] p2[\[Nu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Mu]] p1[\[Sigma]] p2[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,1,3] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,3,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,1] p1[\[Sigma]] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,2,3] metric[\[Mu], \[Nu]] p2[\[Sigma]] p4[\[Rho]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,gbar] metric[\[Mu], \[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,2,3] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,3,2] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Sigma]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Sigma]] p4[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p1[\[Nu]] p1[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p2[\[Nu]] p2[\[Sigma]] p4[\[Mu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Sigma]] p4[\[Nu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p1[\[Mu]] p1[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Sigma]] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p2[\[Mu]] p2[\[Sigma]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,1,3] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,3,1] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,3] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,3] p1[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,2,3] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,3,2] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,3] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,3] p2[\[Sigma]] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Nu], \[Rho]] p1[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Nu], \[Rho]] p1[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,gbar,3] metric[\[Mu], \[Rho]] p1[\[Nu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,2] metric[\[Mu], \[Rho]] p1[\[Nu]] p4[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,1,3] metric[\[Mu], \[Nu]] p1[\[Rho]] p4[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,gbar] metric[\[Mu], \[Nu]] p1[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,1,3] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,3,1] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,2] p1[\[Mu]] p1[\[Nu]] p1[\[Rho]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Nu], \[Rho]] p2[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Nu], \[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Nu]] p1[\[Rho]] p2[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,gbar,3] metric[\[Mu], \[Rho]] p2[\[Nu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,1] metric[\[Mu], \[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,1,3] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,1,3] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,2] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,1] p1[\[Mu]] p1[\[Rho]] p2[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,1,3] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,3,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,1] p1[\[Rho]] p2[\[Mu]] p2[\[Nu]] p4[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,2,3] metric[\[Mu], \[Nu]] p2[\[Rho]] p4[\[Sigma]]-1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,gbar] metric[\[Mu], \[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,2,3] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,3,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,2] p1[\[Mu]] p1[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Nu]] p2[\[Mu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,2,3] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,2] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,1] p1[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,2,3] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,3,2] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,1] p2[\[Mu]] p2[\[Nu]] p2[\[Rho]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Rho]] p4[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Nu], \[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p1[\[Nu]] p1[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Nu]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p2[\[Nu]] p2[\[Rho]] p4[\[Mu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Rho]] p4[\[Nu]] p4[\[Sigma]]-1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,gbar,3] metric[\[Mu], \[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p1[\[Mu]] p1[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,1,3] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,1] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,1,3] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,1] p1[\[Rho]] p2[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,2,3] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,2] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,2,3] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,2] p1[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,2,3] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,2] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,2,3] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,2] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,1,3] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,1] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,1,3] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/4 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,1] p2[\[Mu]] p2[\[Rho]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,1,3] p1[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,3,1] p1[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],2,3,3,3] p1[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,2,3,3] p1[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,2,3] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,3,2] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],1,3,3,3] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,1,3,3] p2[\[Rho]] p4[\[Mu]] p4[\[Nu]] p4[\[Sigma]]-f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],gbar,3,3] metric[\[Mu], \[Nu]] p4[\[Rho]] p4[\[Sigma]]-f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,gbar] metric[\[Mu], \[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,1,3,3] p1[\[Mu]] p1[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,2,2] p1[\[Mu]] p1[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,3] p1[\[Nu]] p2[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,3] p1[\[Nu]] p2[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,1,2] p1[\[Nu]] p2[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,2,1] p1[\[Nu]] p2[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,2,3,3] p1[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,1,3,3] p1[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,1,2] p1[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,2,1] p1[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,2,3,3] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,1,1] p2[\[Mu]] p2[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,3] p1[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,3] p1[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,2,3] p1[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,3,2] p1[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,3] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,3] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,1,3] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,3,1] p2[\[Nu]] p4[\[Mu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],1,3,3,3] p1[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,1,3,3] p1[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,2,3] p1[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,3,2] p1[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],2,3,3,3] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,2,3,3] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,1,3] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+1/2 f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,3,1] p2[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],3,3,3,3] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]]+f4[xAct`xTensor`Scalar[p2[-\[Alpha]] p2[\[Alpha]]],xAct`xTensor`Scalar[p1[-\[Alpha]] p1[\[Alpha]]],xAct`xTensor`Scalar[p4[-\[Alpha]] p4[\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p2[-\[Alpha]]],xAct`xTensor`Scalar[p2[\[Alpha]] p4[-\[Alpha]]],xAct`xTensor`Scalar[p1[\[Alpha]] p4[-\[Alpha]]],3,3,3,3] p4[\[Mu]] p4[\[Nu]] p4[\[Rho]] p4[\[Sigma]];*)


(* ::Subsubsection::Closed:: *)
(*diagram*)


(* ::Input:: *)
(*(*tadpole diagram for general vertex*)*)


(* ::Input:: *)
(*(-(1/2)\[CapitalGamma]hh\[Phi]\[Phi][\[Mu],\[Nu],\[Rho],\[Sigma],p,dummyp1,q,dummyp2]/.dummyp1[\[Mu]_]:>-p[\[Mu]]/.dummyp2[\[Mu]_]:>-q[\[Mu]]//CollectTensors)/.rules2ptfct//CollectTensors;*)
(*(Gh[-\[Rho],-\[Sigma],-\[Tau],-\[Omega],p]Rdoth[\[Tau],\[Omega],\[Kappa],\[Lambda],p]Gh[-\[Kappa],-\[Lambda],-\[Mu],-\[Nu],p]/.rules2ptfct//CollectTensors)//.rules2ptfct//CollectTensors;*)
(*(%% %//CollectTensors)//.rules2ptfct;*)
(*TP=Collect[%,{Rdoth1[__],RdothTr[__],Rdothgpp[__],Rdothpgp[__],Rdothpppp[__]},Simplify];*)


(* ::Input:: *)
(*(*insert form factors from diff-invariant action and simplify*)*)


(* ::Input:: *)
(*TP/.Ghgpp->(0&)/.Ghpgp->(0&)/.Ghpppp->(0&)/.Rdothgpp->(0&)/.Rdothpgp->(0&)/.Rdothpppp->(0&)/.GhTr->(-(dimd/(dimd-2))Gh1[#]&)/.RdothTr->(-(dimd/2)Rdoth1[#]&)//Simplify;*)
(*%/.{f4[X__,Id]:>-(1/8)f[{X}[[3]]]-1/2 {X}[[5]]\[GothicCapitalZ][X],f4[X__,gbar,gbar]:>1/16 f[{X}[[3]]]+1/8 {X}[[5]] (f[{X}[[1]]+2{X}[[5]]+{X}[[3]]]-f[{X}[[3]]])/({X}[[1]]+2{X}[[5]])+1/4 {X}[[5]]({X}[[4]]+{X}[[6]])\[GothicCapitalX][X],f4[X__,3,3,gbar]:>1/4 (f[{X}[[1]]+2{X}[[5]]+{X}[[3]]]-f[{X}[[3]]])/({X}[[1]]+2{X}[[5]])+1/2 ({X}[[4]]+{X}[[6]])\[GothicCapitalX][X],f4[X__,1,3,gbar]:>1/4 (f[{X}[[1]]+2{X}[[5]]+{X}[[3]]]-f[{X}[[3]]])/({X}[[1]]+2{X}[[5]])+1/2 ({X}[[4]]+{X}[[6]])\[GothicCapitalX][X],f4[X__,3,gbar,3]:>-\[GothicCapitalZ][X],f4[X__,3,gbar,1]:>-\[GothicCapitalZ][X],f4[X__,1,gbar,3]:>-\[GothicCapitalZ][X],f4[X__,2,3,gbar]:>1/2 \[GothicCapitalZ][X],f4[X__,3,3,1,1]:>\[GothicCapitalX][X],f4[X__,1,3,1,1]:>\[GothicCapitalX][X],f4[X__,gbar,1,1]:>1/2 {X}[[5]]\[GothicCapitalX][X],f4[X__,3,3,1,3]:>2\[GothicCapitalX][X],f4[X__,1,3,1,3]:>2\[GothicCapitalX][X],f4[X__,gbar,1,3]:>{X}[[5]]\[GothicCapitalX][X],f4[X__,3,3,3,3]:>\[GothicCapitalX][X],f4[X__,1,3,3,3]:>\[GothicCapitalX][X],f4[X__,gbar,3,3]:>1/2 {X}[[5]]\[GothicCapitalX][X],f4[X__,3,3,1,2]:>\[GothicCapitalX][X],f4[X__,1,3,1,2]:>\[GothicCapitalX][X],f4[X__,gbar,1,2]:>1/2 {X}[[5]]\[GothicCapitalX][X],f4[X__,3,3,2,3]:>\[GothicCapitalX][X],f4[X__,1,3,2,3]:>\[GothicCapitalX][X],f4[X__,gbar,2,3]:>1/2 {X}[[5]]\[GothicCapitalX][X]}/.f4[__]->0/.\[GothicCapitalZ]:>(1/2 ftilde[s]Exp[-s #3]sum[(-s)^(j+1)/(j+1)! (#1+#2+2#4+2#5+2#6)^j,{j,0,\[Infinity]}]&)/.\[GothicCapitalX]:>(1/4 ftilde[s]Exp[-s #3](sum[sum[(-s)^(j+l+2)/((j+1)!(l+1)!) (#2+2#4+2#6)^j (#1+2#5)^l,{j,0,\[Infinity]}],{l,0,\[Infinity]}]+sum[sum[(-s)^(j+k+2)/(j+k+2)! (#1+#2+2#4+2#5+2#6)^j ((#1+2#5)^k-(#2+2#4+2#6)^k),{j,0,\[Infinity]}],{k,1,\[Infinity]}])&)/.{0^j_:>KroneckerDelta[0,j]}/.sum->Sum//Simplify;*)
(*CoefficientList[Coefficient[%,ftilde[s]],s]//Expand;*)
(*(%[[1]]/.Exp[X__]:>f[-(X/s)])+(%[[2]]/.Exp[X__]:>-f'[-(X/s)])//Simplify;*)
(*Collect[%+%%%/.ftilde[s]->0,{f[__],f'[__]},FullSimplify]*)


==> anc/fp_solver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    273340,       6585]
NotebookOptionsPosition[    260668,       6395]
NotebookOutlinePosition[    261007,       6410]
CellTagsIndexPosition[    260964,       6407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Form factors in Asymptotic Safety", "Title",
 CellChangeTimes->{{3.761383638507324*^9, 3.761383652746373*^9}, {
  3.764483258610507*^9, 3.764483277933321*^9}, {3.7644833569235363`*^9, 
  3.764483361004406*^9}, {3.771146055927363*^9, 
  3.77114605849662*^9}},ExpressionUUID->"6e710988-185f-4840-8cf0-\
199408ef0d0e"],

Cell["Complete solution using pseudospectral methods", "Subtitle",
 CellChangeTimes->{{3.7644833779153357`*^9, 
  3.764483388380615*^9}},ExpressionUUID->"3661551f-287c-47e1-8255-\
a5c26800d091"],

Cell[TextData[{
 "In this notebook, we implement a numerical equation solver for solving the \
fixed point equation to the tensor scalar system. \nThe programme consists of \
a Newton-Raphson scheme, in which an ansatz for a solution to the equation is \
evolved using its residue for the equation, and the Jacobian (the variation \
of the equation with respect to its parameters).\nWe are solving for the \
parameters ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"g", ",", "\[Lambda]", ",", 
     SubscriptBox["\[Eta]", "N"], ",", 
     SubscriptBox["\[Eta]", "s"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "18908089-bdbc-4444-ae8a-4db59d2ffd19"],
 " and the function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "37ad5081-b0bb-45fa-90ba-779d1e00a49f"],
 ".  The function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "31b6e506-6eef-45ba-895e-7ed7ab7e5b4c"],
 " is approximated by Chebyshev polynomials. A finite system of equations is \
obtained by evaluating the Chebyshev polynomials on a Gauss-Chebyshev grid."
}], "Text",
 CellChangeTimes->{{3.764483391099317*^9, 3.7644836329143877`*^9}, 
   3.764483908662023*^9, {3.764495106845295*^9, 3.764495107934216*^9}, {
   3.770357277490713*^9, 
   3.770357279067094*^9}},ExpressionUUID->"a0e63566-5398-41e8-89f4-\
44e80c6a9cf1"],

Cell["\<\
The programme is organized as follows. First the expressions for the residue \
and Jacobian are set up for the gravitational sector and the scalar sector. \
These expressions are saved in a Wolfram System format file, which allows \
reuse of the computed expressions. Secondly the partial residues and Jacobian \
are combined to obtain the full system of equations. Thirdly, the numerical \
algorithms are set up. Stable evaluation of the Chebyshev polynomials is \
achieved by a Clenshaw method. Finally, the Newton-Raphson scheme is \
implemented.\
\>", "Text",
 CellChangeTimes->{{3.764483635936808*^9, 3.764483785808449*^9}, {
  3.7644838679173717`*^9, 3.764483867919013*^9}, {3.764483906732036*^9, 
  3.764483996182815*^9}},ExpressionUUID->"c941ca23-55d1-4572-87e5-\
d4c3d4198fbf"],

Cell[CellGroupData[{

Cell["Residues and Jacobian", "Section",
 CellChangeTimes->{{3.761384116246373*^9, 3.761384118006517*^9}, {
   3.761458597918797*^9, 3.7614586134219637`*^9}, {3.761462253170225*^9, 
   3.7614622546349573`*^9}, 
   3.76508676084798*^9},ExpressionUUID->"ba98e023-f533-433a-bae4-\
9d83951a29d1"],

Cell["\<\
In this section, we set up the expressions for the residue and Jacobian. The \
obtained expressions are stored in a Mathematica System file for reuse.\
\>", "Text",
 CellChangeTimes->{{3.764484033796958*^9, 
  3.764484086765484*^9}},ExpressionUUID->"dc0246ad-b2a9-4d03-a65d-\
518d1486c3d2"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.761456176689042*^9, 
  3.7614561779370317`*^9}},ExpressionUUID->"eff9942c-4a6d-4edf-8409-\
b4f255a987c3"],

Cell[TextData[{
 "Solving for the function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1ffe8286-61d2-4d7d-8d15-912de89792c9"],
 " is obtained by expanding the function in Chebyshev polynomials. This is \
implemented as follows. First we rescale ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b7d368fa-f552-47ea-8328-a4c8c8ab7c6b"],
 " by a power, such that the function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     OverscriptBox["f", "~"], "[", "z", "]"}], "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}], 
      RowBox[{"-", "rescalingpower"}]], 
     RowBox[{"f", "[", "z", "]"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "822af74e-a69c-4e2e-9ab3-8c7a8f5274bd"],
 " is bounded. Next, we compactify the domain of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9dcd68fd-7a4a-47c8-b479-83202eda24e8"],
 " to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "46bf88b0-cfbf-4c21-9d72-c105a6f43cbf"],
 " by sending ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "\[Rule]", 
    FractionBox[
     RowBox[{"z", "-", "Lscale\[Alpha]"}], 
     RowBox[{"z", "+", "Lscale\[Alpha]"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4a094dbe-8c70-4598-8d7a-7b07fea9f161"],
 ". Finally, we implement evaluation of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d4c13775-dbfb-47ac-8e53-de6108807993"],
 " and its variations by a Clenshaw algorithm, which will be implemented \
later. Finally, evaluation of (compactified) external momentum ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ccb986f8-cad6-4b52-987f-1832c60ba5fb"],
 " is done on the grid ",
 Cell[BoxData[
  FormBox["nodes\[Alpha]scaled", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8f2f290c-e867-4b07-877d-13fce54a6483"],
 ".\nThis is implemented by defining replacement rules, which replace the \
abstract functions and momenta by the name of the concrete evaluation methods."
}], "Text",
 CellChangeTimes->{{3.764484096232963*^9, 3.7644844369489717`*^9}, {
  3.764484797929422*^9, 
  3.764484900664411*^9}},ExpressionUUID->"67d4d931-e42b-466f-8c4c-\
7cc73bb3cd0e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rescalerule", "=", 
   RowBox[{"{", 
    RowBox[{"f", "->", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "#"}], ")"}], "rescalingpower"], 
        RowBox[{"f", "[", "#", "]"}]}], "&"}], ")"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"clenshawrule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "a_", "]"}], "\[RuleDelayed]", 
      RowBox[{"ClenshawRatChebScaled", "[", 
       RowBox[{"coeffs", ",", "a", ",", "Lscale\[Alpha]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "'"}], "[", "a_", "]"}], ":>", 
      RowBox[{"ClenshawRatChebPrimeScaled", "[", 
       RowBox[{"coeffs", ",", "a", ",", "Lscale\[Alpha]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "''"}], "[", "a_", "]"}], ":>", 
      RowBox[{"ClenshawRatChebPrimePrimeScaled", "[", 
       RowBox[{"coeffs", ",", "a", ",", "Lscale\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noderule", "=", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     SqrtBox[
      RowBox[{
      "nodes\[Alpha]scaled", "\[LeftDoubleBracket]", "ptno", 
       "\[RightDoubleBracket]"}]]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ratchebrule", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"df", "[", "z_", "]"}], "\[RuleDelayed]", 
      RowBox[{"RatChebScaled", "[", 
       RowBox[{"dcoeff", ",", "z", ",", "Lscale\[Alpha]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dfPrime", "[", "z_", "]"}], "\[RuleDelayed]", 
      RowBox[{"RatChebPrimeScaled", "[", 
       RowBox[{"dcoeff", ",", "z", ",", "Lscale\[Alpha]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"dfPrimePrime", "[", "z_", "]"}], "\[RuleDelayed]", 
      RowBox[{"RatChebPrimePrimeScaled", "[", 
       RowBox[{"dcoeff", ",", "z", ",", "Lscale\[Alpha]"}], "]"}]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.761388009197712*^9, 3.76138815484941*^9}, {
   3.761388223658104*^9, 3.7613882238974543`*^9}, {3.761392580384963*^9, 
   3.761392621695595*^9}, {3.761392672371717*^9, 3.761392675223921*^9}, 
   3.761392715617353*^9, {3.761393114798802*^9, 3.761393144603496*^9}, {
   3.761393555048698*^9, 3.761393555487278*^9}, {3.7614599397829323`*^9, 
   3.76145995170835*^9}, {3.761460010156261*^9, 3.761460042763895*^9}, {
   3.7614614520413094`*^9, 3.76146147380336*^9}, {3.761471654896659*^9, 
   3.761471661447908*^9}},ExpressionUUID->"1985fbcd-3d05-49bc-9fa9-\
474f3184ca0c"],

Cell[BoxData[
 TemplateBox[{
  "Part","pkspec1",
   "\"The expression \\!\\(\\*RowBox[{\\\"ptno\\\"}]\\) cannot be used as a \
part specification.\"",2,3,1,23164748114945320476,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.771076649606045*^9, 
  3.771078905233262*^9},ExpressionUUID->"e6fe4710-4776-4019-977a-\
c82e525b4490"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Gravitational sector", "Subsection",
 CellChangeTimes->{{3.761456182097191*^9, 
  3.761456185369138*^9}},ExpressionUUID->"ce208546-15d7-4fc9-b13e-\
e3d17e1f874b"],

Cell[CellGroupData[{

Cell["Preliminaries", "Subsubsection",
 CellChangeTimes->{{3.761458278750255*^9, 
  3.761458280727379*^9}},ExpressionUUID->"0f941370-2b57-4c77-aacc-\
756b3dda3270"],

Cell[TextData[{
 "We first define the integrands for the diagrams. The integrands ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "1"], TraditionalForm]],ExpressionUUID->
  "d6d6b807-194b-4196-8718-397bba0bdf2c"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "2"], TraditionalForm]],ExpressionUUID->
  "c27a4876-06f8-4fa2-b97b-8a55895ccdf8"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "1"], TraditionalForm]],ExpressionUUID->
  "46bb4fbb-1ced-497a-a54c-a3128c0c8df3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "2"], TraditionalForm]],ExpressionUUID->
  "209e4f59-a713-4ac8-9596-b61baadfdca5"],
 " stem from the Einstein-Hilbert action (Reuter 1998). The integration \
variable is ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "03d53a39-8191-4213-b97a-6fc62cbea77b"],
 "."
}], "Text",
 CellChangeTimes->{{3.76145629791206*^9, 3.7614563393123503`*^9}, {
  3.764484945422949*^9, 
  3.764485004456661*^9}},ExpressionUUID->"bd9d7506-2aed-4215-a1c0-\
69cb79bd63ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", " ", "\[Pi]"}], ")"}], 
     RowBox[{"1", "-", 
      FractionBox["d", "2"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}], " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], "-", "1"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "2"}]], 
       FractionBox["1", 
        RowBox[{"z", "+", 
         RowBox[{"r", "[", "z", "]"}], "-", 
         RowBox[{"2", "\[Lambda]"}]}]]}], "-", 
      RowBox[{"4", " ", "d", " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], "-", "1"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "2"}]], 
       FractionBox["1", 
        RowBox[{"z", "+", 
         RowBox[{"r", "[", "z", "]"}]}]]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{"d", "/", "2"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "1"}]], 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"r", "[", "z", "]"}], "-", 
           RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]]}], "-", 
      RowBox[{"24", " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{"d", "/", "2"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "1"}]], 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"r", "[", "z", "]"}]}], ")"}], "2"]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "[", "z", "]"}], "-", 
      RowBox[{"z", " ", 
       RowBox[{
        RowBox[{"r", "'"}], "[", "z", "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], "*", 
    SuperscriptBox["2", 
     RowBox[{"1", "-", "d"}]], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"1", "-", 
      FractionBox["d", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d"}], ")"}], " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"d", "/", "2"}], "-", "1"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "2"}]], 
       FractionBox["1", 
        RowBox[{"z", "+", 
         RowBox[{"r", "[", "z", "]"}], "-", 
         RowBox[{"2", "\[Lambda]"}]}]]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "d"}], ")"}], " ", "d", " ", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{"d", "/", "2"}], "]"}]], 
       SuperscriptBox["z", 
        RowBox[{
         RowBox[{"d", "/", "2"}], "-", "1"}]], 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "+", 
           RowBox[{"r", "[", "z", "]"}], "-", 
           RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]]}]}], ")"}], 
    RowBox[{"r", "[", "z", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"d", "/", "2"}]}]], 
    FractionBox["1", 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d", 
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], 
       FractionBox["1", 
        RowBox[{"z", "+", 
         RowBox[{"r", "[", "z", "]"}], "-", 
         RowBox[{"2", "\[Lambda]"}]}]]}], "-", 
      RowBox[{"4", "d", " ", 
       FractionBox["1", 
        RowBox[{"z", "+", 
         RowBox[{"r", "[", "z", "]"}]}]]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "[", "z", "]"}], "-", 
      RowBox[{"z", " ", 
       RowBox[{
        RowBox[{"r", "'"}], "[", "z", "]"}]}]}], ")"}], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "1"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"-", "1"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"d", "/", "2"}]}]], "d", 
    RowBox[{"(", 
     RowBox[{"d", "+", "1"}], ")"}], 
    FractionBox["1", 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]], 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "1"}]], 
    FractionBox[
     RowBox[{"r", "[", "z", "]"}], 
     RowBox[{"z", "+", 
      RowBox[{"r", "[", "z", "]"}], "-", 
      RowBox[{"2", "\[Lambda]"}]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.761383699316648*^9, 3.7613837903483257`*^9}, {
   3.7613838385638742`*^9, 3.761383871290023*^9}, {3.7614020193481693`*^9, 
   3.76140204910423*^9}, {3.761456282981057*^9, 3.76145628865769*^9}, 
   3.769518323105525*^9},ExpressionUUID->"5eb33758-f1d7-4bc4-9606-\
d93e3729a77a"],

Cell[TextData[{
 "The integrands ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["B", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9b9058a3-8404-4b1b-a4f2-aa15bf08f3a7"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9906b6ff-90c1-49eb-8e26-a3b659e68a78"],
 " come from the scalar contribution."
}], "Text",
 CellChangeTimes->{{3.761456342575663*^9, 
  3.761456363447756*^9}},ExpressionUUID->"1e7ae452-3a6e-4402-85c4-\
2599058fbad4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{
    FractionBox["2", "3"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"d", "/", "2"}]}]], 
    FractionBox["1", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"d", "/", "2"}], "-", "1"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"r", "[", "z", "]"}], "-", 
        RowBox[{"z", " ", 
         RowBox[{
          RowBox[{"r", "'"}], "[", "z", "]"}]}]}], 
       RowBox[{
        RowBox[{"f", "[", "z", "]"}], "+", 
        RowBox[{"r", "[", "z", "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", "2"], "\[Eta]s", 
       FractionBox[
        RowBox[{"r", "[", "z", "]"}], 
        RowBox[{
         RowBox[{"f", "[", "z", "]"}], "+", 
         RowBox[{"r", "[", "z", "]"}]}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7614562907136497`*^9, {3.762087842822978*^9, 
   3.762087844191558*^9}},ExpressionUUID->"61f3f87d-68ce-4f69-bd49-\
9135acc0c336"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{"2", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"d", "/", "2"}]}]], 
    FractionBox["1", 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"r", "[", "z", "]"}], "-", 
        RowBox[{"z", " ", 
         RowBox[{
          RowBox[{"r", "'"}], "[", "z", "]"}]}]}], 
       RowBox[{
        RowBox[{"f", "[", "z", "]"}], "+", 
        RowBox[{"r", "[", "z", "]"}]}]], "-", 
      RowBox[{
       FractionBox["1", "2"], "\[Eta]s", 
       FractionBox[
        RowBox[{"r", "[", "z", "]"}], 
        RowBox[{
         RowBox[{"f", "[", "z", "]"}], "+", 
         RowBox[{"r", "[", "z", "]"}]}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761383810394006*^9, 3.7613838238333693`*^9}, 
   3.7613838915007477`*^9, {3.76140205979381*^9, 3.7614020635194483`*^9}, 
   3.761456294298956*^9, {3.762087849703993*^9, 
   3.762087851183242*^9}},ExpressionUUID->"91e06719-631b-4971-9dbc-\
1188ebe4096a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Residues", "Subsubsection",
 CellChangeTimes->{{3.761458285224944*^9, 
  3.7614582861690683`*^9}},ExpressionUUID->"064c1367-5a5b-4f7b-81b9-\
67c4cdf59d55"],

Cell[TextData[{
 "We now define the residues of the fixed point equation. Integration is \
denoted by the abstract function ",
 Cell[BoxData[
  FormBox["integrate", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7fa1a719-4ff2-42af-9440-71a494390285"],
 ", which later on will be set to ",
 Cell[BoxData[
  FormBox["NIntegrate", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e26bc847-49b4-4706-bb4b-e6eea8bda66b"],
 " with suitable options."
}], "Text",
 CellChangeTimes->{{3.7614567806929626`*^9, 3.761456791477685*^9}, {
  3.764485016080371*^9, 
  3.764485067536192*^9}},ExpressionUUID->"90114ed1-5aee-4baa-aa88-\
ecfcaa5c3d54"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residue\[Beta]g", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"d", "-", "2", "+", "\[Eta]N"}], ")"}], "g"}], "/.", 
       "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7614561915131073`*^9, 3.761456217457569*^9}, 
   3.761456765408175*^9, 3.761456812221239*^9, {3.761456910045206*^9, 
   3.7614569401748466`*^9}},ExpressionUUID->"c20c598c-88b3-47ce-90c8-\
a9098c61cc12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residue\[Beta]\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g", " ", 
         RowBox[{"integrate", "[", 
          RowBox[{
           RowBox[{"L1", "+", "L3", "+", 
            RowBox[{"\[Eta]N", " ", "L2"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "\[Eta]N"}], ")"}], "\[Lambda]"}]}], "/.", 
       "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761456225171633*^9, 3.7614562443339853`*^9}, {
   3.761456417687006*^9, 3.7614564534072943`*^9}, {3.761456627775621*^9, 
   3.761456682807363*^9}, 3.761456763689249*^9, {3.761456813317946*^9, 
   3.761456832989441*^9}, 3.761456883554679*^9, {3.761456913615405*^9, 
   3.7614569423109818`*^9}, {3.761459290653605*^9, 3.761459292218334*^9}, {
   3.764494819977323*^9, 
   3.764494820743369*^9}},ExpressionUUID->"e4a389dc-1dd2-47a1-8a7a-\
64174de89b37"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residue\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"d", "-", "2", "+", 
        RowBox[{"g", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"integrate", "[", 
            RowBox[{
             RowBox[{"B1", "+", "B3"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"g", " ", 
            RowBox[{"integrate", "[", 
             RowBox[{"B2", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], 
             "]"}]}]}]]}]}], "/.", "rescalerule"}], "/.", "clenshawrule"}], "/.",
      "noderule"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76138420696947*^9, 3.7613842430718946`*^9}, {
   3.761392773552586*^9, 3.7613927827286*^9}, 3.761392941752462*^9, 
   3.7613931747346354`*^9, 3.7614016716133738`*^9, {3.761401821176938*^9, 
   3.761401878560528*^9}, {3.761401919224277*^9, 3.761401922696268*^9}, {
   3.7614019770759487`*^9, 3.761402009335745*^9}, 3.761456813991057*^9, {
   3.761456872000972*^9, 3.761456878381565*^9}, {3.761456921294978*^9, 
   3.761456943865011*^9}, {3.76146028670115*^9, 3.761460289834269*^9}, {
   3.764494822158222*^9, 
   3.764494822572096*^9}},ExpressionUUID->"ce9b91f7-e8d8-40ce-b2f4-\
154e621ba5de"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobian", "Subsubsection",
 CellChangeTimes->{{3.761458291784718*^9, 
  3.7614582930249662`*^9}},ExpressionUUID->"77cc5a9f-3c20-4d79-b8a4-\
fbd4eb51d1fe"],

Cell[TextData[{
 "The Jacobian is given by the derivatives of the equations with respect to \
their variables. For the discrete variables, this is rather straightforward. \
For the function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7841f114-e8ed-4828-9815-5cead3a9fe00"],
 ", we take the derivative of the equation with respect to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "z", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a4a2dea3-fed3-44e9-aeb0-6e279037694c"],
 ", where ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2a0d2803-f49d-42a9-b304-fe785c72af85"],
 " is any argument, and multiply by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"df", "[", "z", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "d2cfee6d-111b-4554-917d-42b73859954c"],
 ". Replacing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"df", "[", "z", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "55eddc1c-804a-46e3-9751-efd707a67ac6"],
 " by the appropriate Chebyshev polynomial gives the entry of the Jacobian."
}], "Text",
 CellChangeTimes->{{3.764485253518241*^9, 
  3.764485413917613*^9}},ExpressionUUID->"da0ffd86-8918-4b98-83d5-\
e762385de588"],

Cell[TextData[{
 "The Jacobian for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "g"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "986942ef-234f-476a-8528-37bfcc14009a"],
 " is given by"
}], "Text",
 CellChangeTimes->{{3.7614590225863*^9, 
  3.7614590336350107`*^9}},ExpressionUUID->"2863cc3d-ca4d-4ff1-87ff-\
95528e67e5bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]gdg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2", "+", "\[Eta]N"}], ")"}], "g"}], ",", "g"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]gd\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2", "+", "\[Eta]N"}], ")"}], "g"}], ",", 
     "\[Lambda]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]gd\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2", "+", "\[Eta]N"}], ")"}], "g"}], ",", 
     "\[Eta]N"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]gd\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "-", "2", "+", "\[Eta]N"}], ")"}], "g"}], ",", 
     "\[Eta]s"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]gdcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "dcoeff_"}], "]"}], "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7613877579578247`*^9, 3.761387843801909*^9}, {
  3.7613879068821497`*^9, 3.761387984465111*^9}, {3.761401483533022*^9, 
  3.761401576103857*^9}, {3.761401642309712*^9, 3.761401659714725*^9}, {
  3.7614590384585333`*^9, 3.761459040042921*^9}, {3.761462236248126*^9, 
  3.761462238660172*^9}},ExpressionUUID->"682dcd76-5548-4854-9b99-\
0b0bf1784ebc"],

Cell[TextData[{
 "Note that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "g"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9a76d535-9f65-4be8-8db2-f5a0ed3f59a5"],
 " does not explicitly depend on ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "s"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "83fb39c0-93b1-4710-bdf4-87be6463127a"],
 " or ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7f7ec380-b61b-46b6-b0c7-320ad24118ac"],
 ". For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "\[Lambda]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "216905ad-a06d-4dbb-ba8d-ac5473234a86"],
 ", we set"
}], "Text",
 CellChangeTimes->{{3.7614590802976093`*^9, 3.7614591065531683`*^9}, {
  3.761459897532753*^9, 
  3.761459897805419*^9}},ExpressionUUID->"d8f0a3a7-d236-478c-b95f-\
3c1bd47061d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]\[Lambda]dg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"L1", "+", "L3", "+", 
           RowBox[{"\[Eta]N", " ", "L2"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/.", 
       "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]\[Lambda]d\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", 
             RowBox[{"(", 
              RowBox[{"L1", "+", "L3", "+", 
               RowBox[{"\[Eta]N", " ", "L2"}]}], ")"}]}], ",", "\[Lambda]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{"2", "-", "\[Eta]N"}], ")"}]}], "/.", "rescalerule"}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]\[Lambda]d\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"g", " ", "L2"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "+", 
        "\[Lambda]"}], "/.", "rescalerule"}], "/.", "clenshawrule"}], "/.", 
     "noderule"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]\[Lambda]d\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"g", 
            RowBox[{"(", 
             RowBox[{"L1", "+", "L3", "+", 
              RowBox[{"\[Eta]N", " ", "L2"}]}], ")"}]}], ",", "\[Eta]s"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/.", 
       "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]\[Lambda]dcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "dcoeff_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g", 
               RowBox[{"(", 
                RowBox[{"L1", "+", "L3", "+", 
                 RowBox[{"\[Eta]N", " ", "L2"}]}], ")"}]}], "/.", 
              "rescalerule"}], ")"}], ",", 
            RowBox[{"f", "[", "z", "]"}]}], "]"}], "]"}], 
         RowBox[{"df", "[", "z", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7613877579578247`*^9, 3.761387843801909*^9}, {
   3.7613879068821497`*^9, 3.761387984465111*^9}, {3.761401483533022*^9, 
   3.761401576103857*^9}, {3.761401627860427*^9, 3.761401639842651*^9}, {
   3.76140170003433*^9, 3.761401707402049*^9}, 3.761459323789557*^9, {
   3.761459381553876*^9, 3.76145942504178*^9}, {3.7614594726812983`*^9, 
   3.761459491768612*^9}, {3.761459530768056*^9, 3.761459548778995*^9}, {
   3.7614596337602997`*^9, 3.761459671607155*^9}, {3.7614597025979757`*^9, 
   3.7614598565188637`*^9}, {3.7614599169659767`*^9, 3.761459929957048*^9}, {
   3.761460057308024*^9, 3.7614600575494633`*^9}, {3.761460087743101*^9, 
   3.761460112730633*^9}, {3.7614612171189337`*^9, 3.761461267399188*^9}, {
   3.7614618550991783`*^9, 3.761461883500078*^9}, {3.761461958352862*^9, 
   3.761462028798503*^9}, {3.764494827190465*^9, 
   3.7644948344634113`*^9}},ExpressionUUID->"0e9baf15-707d-4245-9056-\
005ee1d41fa7"],

Cell[TextData[{
 "Finally for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "N"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "168c3885-a665-4eb3-9789-59517d7b4e2c"],
 " we have"
}], "Text",
 CellChangeTimes->{{3.7614601197551193`*^9, 
  3.7614601257154284`*^9}},ExpressionUUID->"49995685-ab49-4632-85c2-\
26ed2675a7d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]Ndg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"g", " ", "a"}], 
             RowBox[{"1", "-", 
              RowBox[{"g", " ", "b"}]}]], ",", "g"}], "]"}], "/.", 
          RowBox[{"a", "\[Rule]", 
           RowBox[{"integrate", "[", 
            RowBox[{
             RowBox[{"B1", "+", "B3"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.", 
         RowBox[{"b", "\[Rule]", 
          RowBox[{"integrate", "[", 
           RowBox[{"B2", ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.",
         "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "/.", 
     "ratchebrule"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]Nd\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"g", " ", 
                RowBox[{"a", "[", "\[Lambda]", "]"}]}], 
               RowBox[{"1", "-", 
                RowBox[{"g", " ", 
                 RowBox[{"b", "[", "\[Lambda]", "]"}]}]}]], ",", 
              "\[Lambda]"}], "]"}], "/.", 
            RowBox[{
             RowBox[{"a", "[", "\[Lambda]", "]"}], "\[Rule]", 
             RowBox[{"integrate", "[", 
              RowBox[{
               RowBox[{"B1", "+", "B3"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
           "/.", 
           RowBox[{
            RowBox[{"b", "[", "\[Lambda]", "]"}], "\[Rule]", 
            RowBox[{"integrate", "[", 
             RowBox[{"B2", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"b", "'"}], "[", "\[Lambda]", "]"}], "\[Rule]", 
           RowBox[{"integrate", "[", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"B2", ",", "\[Lambda]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "'"}], "[", "\[Lambda]", "]"}], "\[Rule]", 
          RowBox[{"integrate", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"B1", "+", "B3"}], ",", "\[Lambda]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.",
         "rescalerule"}], "/.", "clenshawrule"}], "/.", "noderule"}], "/.", 
     "ratchebrule"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]Nd\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]Nd\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"g", "  ", 
         FractionBox[
          RowBox[{"integrate", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"B3", ",", "\[Eta]s"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
          RowBox[{"1", "-", 
           RowBox[{"g", " ", 
            RowBox[{"integrate", "[", 
             RowBox[{"B2", ",", 
              RowBox[{"{", 
               RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], 
             "]"}]}]}]]}], "/.", "rescalerule"}], "/.", "clenshawrule"}], "/.",
       "noderule"}], "/.", "ratchebrule"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]Ndcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "dcoeff_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g", " ", 
        FractionBox[
         RowBox[{"integrate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"B3", "/.", "rescalerule"}], ")"}], ",", 
              RowBox[{"f", "[", "z", "]"}]}], "]"}], 
            RowBox[{"df", "[", "z", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], 
         RowBox[{"1", "-", 
          RowBox[{"g", " ", 
           RowBox[{"integrate", "[", 
            RowBox[{"B2", ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}]]}],
        "/.", "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}], "//",
     "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.761460128521141*^9, 3.761460131251852*^9}, {
  3.7614602476499453`*^9, 3.761460255970681*^9}, {3.761460326933769*^9, 
  3.761460366241418*^9}, {3.761460541327635*^9, 3.7614605606354322`*^9}, {
  3.761460780870413*^9, 3.761460908260372*^9}, {3.761461000564872*^9, 
  3.761461208006134*^9}, {3.761461273207549*^9, 3.761461336717512*^9}, {
  3.761462012775735*^9, 3.76146201801409*^9}, {3.764494838718746*^9, 
  3.764494855359412*^9}},ExpressionUUID->"21171ffc-6ed8-40a0-8ad9-\
7edb0f28c562"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalar sector", "Subsection",
 CellChangeTimes->{{3.761456703749922*^9, 
  3.761456705757914*^9}},ExpressionUUID->"6004a7bb-e789-4e58-a690-\
986f76d9de92"],

Cell[CellGroupData[{

Cell["Preliminaries", "Subsubsection",
 CellChangeTimes->{{3.761458477958928*^9, 
  3.7614584796479483`*^9}},ExpressionUUID->"cdc73fbe-273a-4304-ab57-\
d94ea6811718"],

Cell["\<\
The scalar fixed point equations are given by three diagrams, each with a \
common prefactor.\
\>", "Text",
 CellChangeTimes->{{3.7614570835702887`*^9, 3.761457100962384*^9}, {
  3.7644854359643784`*^9, 
  3.764485443908352*^9}},ExpressionUUID->"b430ef38-98c4-4217-a578-\
47f72f7f762a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kprefactor", "=", 
   RowBox[{"32", " ", "g", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], 
    FractionBox["1", 
     RowBox[{"Gamma", "[", 
      RowBox[{"d", "/", "2"}], "]"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761457325611665*^9, 3.7614573398924627`*^9}, 
   3.761457490273775*^9},ExpressionUUID->"03c6b8bb-3865-4b8a-a2c7-\
2f7b5d7f7e64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k1", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["p", 
      RowBox[{"d", "-", "1"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}], 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", 
      RowBox[{"3", "/", "2"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], "\[Eta]N", " ", 
        RowBox[{"r", "[", 
         SuperscriptBox["p", "2"], "]"}]}], "+", 
       RowBox[{"r", "[", 
        SuperscriptBox["p", "2"], "]"}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         RowBox[{"r", "'"}], "[", 
         SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"r", "[", 
         SuperscriptBox["p", "2"], "]"}], "-", 
        RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "4"], "d", 
       RowBox[{"(", 
        RowBox[{"d", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"f", "[", 
          SuperscriptBox["q", "2"], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], "-", 
         RowBox[{"f", "[", 
          SuperscriptBox["q", "2"], "]"}]}], 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}]], 
       SuperscriptBox["q", "2"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"p", " ", "q", " ", "x"}], " ", "+", " ", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "3"}], 
             RowBox[{"d", "-", "2"}]], 
            SuperscriptBox["q", "2"]}]}], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}]]}], ")"}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "'"}], "[", 
        SuperscriptBox["q", "2"], "]"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["d", "2"], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"p", " ", "q", " ", "x"}], "+", 
           RowBox[{
            FractionBox[
             RowBox[{"d", "-", "3"}], 
             RowBox[{"d", "-", "2"}]], 
            SuperscriptBox["q", "2"]}]}], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}]]}], ")"}], 
       SuperscriptBox["q", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760892298596633*^9, 3.7608922990031347`*^9}, {
   3.7614570092798653`*^9, 3.761457057798915*^9}, 
   3.761457338566874*^9},ExpressionUUID->"7537c639-eaf3-4b0d-a379-\
e0a7a8ef0321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k2", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}], ")"}], "+", 
       RowBox[{"r", "[", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], "-", 
       RowBox[{"2", "\[Lambda]"}]}], ")"}]], 
    SuperscriptBox["p", 
     RowBox[{"d", "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}], 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", 
      RowBox[{"3", "/", "2"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], "\[Eta]s", " ", 
        RowBox[{"r", "[", 
         SuperscriptBox["p", "2"], "]"}]}], "+", 
       RowBox[{"r", "[", 
        SuperscriptBox["p", "2"], "]"}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         RowBox[{"r", "'"}], "[", 
         SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
     RowBox[{" ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f", "[", 
          SuperscriptBox["p", "2"], "]"}], "+", 
         RowBox[{"r", "[", 
          SuperscriptBox["p", "2"], "]"}]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "d"}], "2"], 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"f", "[", 
          SuperscriptBox["p", "2"], "]"}], ")"}], "2"]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "[", 
         SuperscriptBox["p", "2"], "]"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"f", "[", 
          SuperscriptBox["p", "2"], "]"}], "-", 
         RowBox[{"f", "[", 
          SuperscriptBox["q", "2"], "]"}]}], 
        RowBox[{
         SuperscriptBox["p", "2"], "-", 
         SuperscriptBox["q", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["d", 
           RowBox[{"d", "-", "2"}]], 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"p", " ", "q", " ", "x"}]}], ")"}]}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", 
            SuperscriptBox["p", "2"], "]"}], "-", 
           RowBox[{"f", "[", 
            SuperscriptBox["q", "2"], "]"}]}], 
          RowBox[{
           SuperscriptBox["p", "2"], "-", 
           SuperscriptBox["q", "2"]}]], ")"}], "2"], 
       SuperscriptBox["p", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "2"], 
          FractionBox["d", 
           RowBox[{"d", "-", "2"}]], 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"p", " ", "q", " ", "x"}], "+", 
         RowBox[{
          FractionBox["1", "2"], 
          SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.760892329693754*^9, 3.7608923412588477`*^9}, {
   3.761457017536319*^9, 3.761457060182581*^9}, {3.7614573462997303`*^9, 
   3.761457352210368*^9}, 
   3.764483345290954*^9},ExpressionUUID->"d4000e14-2be7-4c7c-84bc-\
74ad35a348b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f", "[", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], "+", 
       RowBox[{"r", "[", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}]}], ")"}]], 
    SuperscriptBox["p", 
     RowBox[{"d", "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}], 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", 
      RowBox[{"3", "/", "2"}]}]], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], "\[Eta]N", " ", 
        RowBox[{"r", "[", 
         SuperscriptBox["p", "2"], "]"}]}], "+", 
       RowBox[{"r", "[", 
        SuperscriptBox["p", "2"], "]"}], "-", 
       RowBox[{
        SuperscriptBox["p", "2"], 
        RowBox[{
         RowBox[{"r", "'"}], "[", 
         SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        RowBox[{"r", "[", 
         SuperscriptBox["p", "2"], "]"}], "-", 
        RowBox[{"2", "\[Lambda]"}]}], ")"}], "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "1"}], "2"], 
       FractionBox["d", 
        RowBox[{"d", "-", "2"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"f", "[", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], ")"}], "2"]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"f", "[", 
         RowBox[{
          SuperscriptBox["p", "2"], "+", 
          SuperscriptBox["q", "2"], "+", 
          RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"f", "[", 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], "-", 
         RowBox[{"f", "[", 
          SuperscriptBox["q", "2"], "]"}]}], 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}]], 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["p", "2"], "+", 
            RowBox[{"p", " ", "q", " ", "x"}]}], ")"}]}], "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["q", "2"], "+", 
            RowBox[{"p", " ", "q", " ", "x"}]}], ")"}]}]}], ")"}]}], 
      "\[IndentingNewLine]", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
             SuperscriptBox["p", "2"], "+", 
             SuperscriptBox["q", "2"], "+", 
             RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}], "-", 
           RowBox[{"f", "[", 
            SuperscriptBox["q", "2"], "]"}]}], 
          RowBox[{
           SuperscriptBox["p", "2"], "+", 
           RowBox[{"2", "p", " ", "q", " ", "x"}]}]], ")"}], "2"], 
       FractionBox["1", 
        RowBox[{"d", "-", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["p", "2"], "+", 
         SuperscriptBox["q", "2"], "+", 
         RowBox[{"2", "p", " ", "q", " ", "x"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"-", "1"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "p", " ", "q", " ", "x"}], " ", "+", 
           RowBox[{"d", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["q", "2"]}]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.760766767640409*^9, 3.760766783193432*^9}, 
   3.760767244316937*^9, 3.760772952249398*^9, {3.760852149733849*^9, 
   3.7608521602992353`*^9}, 3.760867516318303*^9, {3.760892352699275*^9, 
   3.76089235480916*^9}, {3.76145702228161*^9, 3.761457062920916*^9}, {
   3.7614573559557943`*^9, 
   3.761457359642805*^9}},ExpressionUUID->"18be6949-5a99-4501-b96e-\
234df606c720"],

Cell["The left-hand side of the equation is given by", "Text",
 CellChangeTimes->{{3.764485450692174*^9, 
  3.764485459549232*^9}},ExpressionUUID->"4050408e-1d73-4cab-a4c8-\
52901afd66a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]fLHS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "\[Eta]s", " ", 
     RowBox[{"f", "[", 
      SuperscriptBox["q", "2"], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["q", "2"], 
     RowBox[{
      RowBox[{"f", "'"}], "[", 
      SuperscriptBox["q", "2"], "]"}]}], "+", 
    RowBox[{"f", "[", 
     SuperscriptBox["q", "2"], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761457130167861*^9, 3.761457135646287*^9}, 
   3.7614572230127983`*^9},ExpressionUUID->"04de56df-4809-4c5c-b096-\
bbeeb684e3fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Residues", "Subsubsection",
 CellChangeTimes->{{3.761458484671224*^9, 
  3.761458485559086*^9}},ExpressionUUID->"abf48de9-9bae-40a1-8228-\
6c62f6aba01d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residue\[Beta]f", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Beta]fLHS"}], "+", 
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{"k1", "+", "k2", "+", "k3"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], "/.", 
      "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761384120607407*^9, 3.761384139872656*^9}, 
   3.761384204043433*^9, {3.761392693649083*^9, 3.7613926965671186`*^9}, {
   3.761392734353078*^9, 3.7613927586167803`*^9}, {3.761392919015464*^9, 
   3.7613929313331623`*^9}, {3.761393156477062*^9, 3.761393167043626*^9}, {
   3.7613932578685417`*^9, 3.761393259001768*^9}, {3.7613938876731586`*^9, 
   3.76139389454277*^9}, 3.761393973247316*^9, {3.761394059681407*^9, 
   3.761394060646929*^9}, 3.761397646242875*^9, 3.7614016644371862`*^9, {
   3.761457157144617*^9, 3.761457211449596*^9}, {3.761457260619705*^9, 
   3.7614572617086*^9}, {3.7614573184996653`*^9, 3.761457319280267*^9}, {
   3.761457387825461*^9, 3.7614573926163063`*^9}, {3.761457440034236*^9, 
   3.761457473737915*^9}, {3.761457521649764*^9, 3.761457522768097*^9}, {
   3.7614588459509363`*^9, 3.761458865764573*^9}, {3.771076564634143*^9, 
   3.771076566969499*^9}},ExpressionUUID->"2810fbf9-702b-4a1b-8095-\
01d868889daa"],

Cell[TextData[{
 "In order to obtain an equation for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "s"], TraditionalForm]],ExpressionUUID->
  "0c3960dc-186d-44d0-9eb7-703dd6bfd7a9"],
 ", we take two derivatives with respect to ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]],ExpressionUUID->
  "9ba35de7-135f-494a-89d5-9051ab86ec3a"],
 " and set ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "\[Rule]", "0"}], TraditionalForm]],ExpressionUUID->
  "fd376547-d3bc-44a1-b0f9-16fded12cfe8"],
 "."
}], "Text",
 CellChangeTimes->{{3.761457534101885*^9, 3.761457561390273*^9}, {
  3.764485555075282*^9, 
  3.764485570644265*^9}},ExpressionUUID->"c507fe46-f791-4395-a4a6-\
72138cd9853d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]sprojk1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"k1", ",", "q", ",", "q"}], "]"}], "/.", 
         RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "'"}], "[", "0", "]"}], "\[Rule]", "1"}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x", "2"]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox["d", "2"]}]], ",", "x"}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", "d", "]"}], ">", "1"}], "}"}]}]}], "]"}], 
      "&"}]}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]sprojk2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"k2", ",", "q", ",", "q"}], "]"}], "/.", 
         RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "'"}], "[", "0", "]"}], "\[Rule]", "1"}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x", "2"]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox["d", "2"]}]], ",", "x"}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", "d", "]"}], ">", "1"}], "}"}]}]}], "]"}], 
      "&"}]}], "//", "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]sprojk3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"k3", ",", "q", ",", "q"}], "]"}], "/.", 
         RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "'"}], "[", "0", "]"}], "\[Rule]", "1"}]}], ")"}], "//", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["x", "2"]}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "2"]}], "+", 
             FractionBox["d", "2"]}]], ",", "x"}], "}"}]}], "]"}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Re", "[", "d", "]"}], ">", "1"}], "}"}]}]}], "]"}], 
      "&"}]}], "//", "FullSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.761457570584055*^9, 3.761457665861987*^9}, {
  3.761457759122781*^9, 3.7614577690771112`*^9}, {3.76145787215694*^9, 
  3.761457916227281*^9}, {3.761457952215328*^9, 3.761457969594261*^9}, {
  3.7614580314045773`*^9, 3.761458123933105*^9}, {3.764485519772028*^9, 
  3.764485541828932*^9}, {3.764485571923522*^9, 3.7644855928757467`*^9}, {
  3.769515539206428*^9, 
  3.769515555781007*^9}},ExpressionUUID->"112a225f-884c-4730-962e-\
11dc9fe856e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residue\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"\[Beta]fLHS", ",", "q", ",", "q"}], "]"}], "/.", 
           RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "'"}], "[", "0", "]"}], "\[Rule]", "1"}]}], ")"}]}], 
       "+", 
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
           "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.",
       "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761458142730461*^9, 3.761458242623927*^9}, {
   3.761458307685368*^9, 3.761458349944714*^9}, 3.761458391642974*^9, {
   3.761458750967207*^9, 3.761458751276455*^9}, {3.7614706402442217`*^9, 
   3.761470645189951*^9}, {3.7710765787215557`*^9, 
   3.7710765816013308`*^9}},ExpressionUUID->"20229a04-7926-4862-8c46-\
7ce88e9478f2"],

Cell[TextData[{
 "Finally, we implement the condition that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"f", "'"}], "[", "0", "]"}], "\[Equal]", "1"}], 
   TraditionalForm]],ExpressionUUID->"918c24a9-be92-4f86-bd8f-483e68c08fb7"],
 "."
}], "Text",
 CellChangeTimes->{{3.761458401720323*^9, 
  3.761458414224324*^9}},ExpressionUUID->"4090fdd3-4e9a-4c29-be65-\
d22e2d83d91a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"residuefcond", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"f", "'"}], "[", "0", "]"}]}], "/.", "rescalerule"}], "/.", 
     "noderule"}], "/.", "clenshawrule"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7614584154538517`*^9, 
  3.7614584569247227`*^9}},ExpressionUUID->"f8d1776a-8165-4052-ba35-\
a595e3daa50e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobian", "Subsubsection",
 CellChangeTimes->{{3.761458497599845*^9, 
  3.7614584994870253`*^9}},ExpressionUUID->"1e2167be-1b76-4cf9-8950-\
7fa8efe5c652"],

Cell[TextData[{
 "The Jacobian of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Beta]", "f"], TraditionalForm]],ExpressionUUID->
  "75dc0cdf-bf0e-499b-8b92-a92f63f2f2af"],
 " is given by evaluation at a Chebyshev grid ",
 Cell[BoxData[
  FormBox["nodes\[Alpha]scaled", TraditionalForm]],ExpressionUUID->
  "4e3aad6e-6608-41bc-a429-2703ad6606ed"],
 ", which is iterated through using the parameter ",
 Cell[BoxData[
  FormBox["ptno", TraditionalForm]],ExpressionUUID->
  "125bc579-08ee-4530-9311-e3b143d87b5f"],
 "."
}], "Text",
 CellChangeTimes->{{3.76448561099546*^9, 3.7644856579622717`*^9}, {
  3.764495120556872*^9, 
  3.7644951221099253`*^9}},ExpressionUUID->"4f76c93b-c5b1-4834-affb-\
c546baa20bb0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]fdg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"kprefactor", ",", "g"}], "]"}], 
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{"k1", "+", "k2", "+", "k3"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]fd\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"kprefactor", " ", 
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "\[Lambda]"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]fd\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"kprefactor", " ", 
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "\[Eta]N"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]fd\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"D", "[", 
         RowBox[{"\[Beta]fLHS", ",", "\[Eta]s"}], "]"}]}], "+", 
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "\[Eta]s"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Beta]fdcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "ptno_", ",", "dcoeff_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Beta]fLHS", "/.", "rescalerule"}], ",", 
             RowBox[{"f", "[", 
              SuperscriptBox["q", "2"], "]"}]}], "]"}], 
           RowBox[{"df", "[", 
            SuperscriptBox["q", "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Beta]fLHS", "/.", "rescalerule"}], ",", 
             RowBox[{
              RowBox[{"f", "'"}], "[", 
              SuperscriptBox["q", "2"], "]"}]}], "]"}], 
           RowBox[{"dfPrime", "[", 
            SuperscriptBox["q", "2"], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k1", "+", "k2", "+", "k3"}], "/.", "rescalerule"}], 
               ",", 
               RowBox[{"f", "[", 
                SuperscriptBox["q", "2"], "]"}]}], "]"}], 
             RowBox[{"df", "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k1", "+", "k2", "+", "k3"}], "/.", "rescalerule"}], 
               ",", 
               RowBox[{"f", "[", 
                RowBox[{
                 SuperscriptBox["p", "2"], "+", 
                 SuperscriptBox["q", "2"], "+", 
                 RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}]}], "]"}], 
             RowBox[{"df", "[", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               SuperscriptBox["q", "2"], "+", 
               RowBox[{"2", "p", " ", "q", " ", "x"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k1", "+", "k2", "+", "k3"}], "/.", "rescalerule"}], 
               ",", 
               RowBox[{
                RowBox[{"f", "'"}], "[", 
                SuperscriptBox["q", "2"], "]"}]}], "]"}], 
             RowBox[{"dfPrime", "[", 
              SuperscriptBox["q", "2"], "]"}]}], "+", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k1", "+", "k2", "+", "k3"}], "/.", "rescalerule"}], 
               ",", 
               RowBox[{"f", "[", 
                SuperscriptBox["p", "2"], "]"}]}], "]"}], 
             RowBox[{"df", "[", 
              SuperscriptBox["p", "2"], "]"}]}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}], "/.", 
      "clenshawrule"}], "/.", "noderule"}], "/.", "ratchebrule"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.761464515818029*^9, 3.76146454441087*^9}, {
   3.76146461821898*^9, 3.761464887786104*^9}, {3.7614652439209557`*^9, 
   3.761465292425206*^9}, {3.761465325334391*^9, 3.761465345637549*^9}, {
   3.761465479758848*^9, 3.761465499205997*^9}, {3.761465558968684*^9, 
   3.761465614630028*^9}, {3.761465653608304*^9, 3.7614656597359123`*^9}, {
   3.761465716787855*^9, 3.7614657247234898`*^9}, 3.7614707531488733`*^9, {
   3.761476632068488*^9, 3.761476632312973*^9}, {3.7710765950498047`*^9, 
   3.7710766160253057`*^9}, {3.77107887038206*^9, 
   3.771078870446108*^9}},ExpressionUUID->"089591c2-3606-438e-8383-\
4137e2cf2715"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]sdg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"kprefactor", ",", "g"}], "]"}], " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{
          "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], ",", 
          
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "/.", 
       "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}], "/.", 
    "ratchebrule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]sd\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
            ",", "\[Lambda]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "/.", 
       "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}], "/.", 
    "ratchebrule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]sd\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"kprefactor", " ", 
        RowBox[{"integrate", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
            "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
            ",", "\[Eta]N"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "/.", 
       "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}], "/.", 
    "ratchebrule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]sd\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"\[Beta]fLHS", ",", "q", ",", "q"}], "]"}], "/.", 
              RowBox[{"q", "\[Rule]", "0"}]}], "/.", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "'"}], "[", "0", "]"}], "\[Rule]", "1"}]}], ")"}],
            ",", "\[Eta]s"}], "]"}]}], "+", 
        RowBox[{"kprefactor", " ", 
         RowBox[{"integrate", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
             "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
             ",", "\[Eta]s"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]}], "/.",
        "rescalerule"}], "/.", "noderule"}], "/.", "clenshawrule"}], "/.", 
    "ratchebrule"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Eta]sdcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "dcoeff_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"kprefactor", " ", 
       RowBox[{"integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
               "/.", "rescalerule"}], ")"}], ",", 
             RowBox[{"f", "[", "0", "]"}]}], "]"}], 
           RowBox[{"df", "[", "0", "]"}]}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
               "/.", "rescalerule"}], ")"}], ",", 
             RowBox[{"f", "[", 
              SuperscriptBox["p", "2"], "]"}]}], "]"}], 
           RowBox[{"df", "[", 
            SuperscriptBox["p", "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
               "/.", "rescalerule"}], ")"}], ",", 
             RowBox[{
              RowBox[{"f", "'"}], "[", 
              SuperscriptBox["p", "2"], "]"}]}], "]"}], 
           RowBox[{"dfPrime", "[", 
            SuperscriptBox["p", "2"], "]"}]}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[Eta]sprojk1", "+", "\[Eta]sprojk2", "+", "\[Eta]sprojk3"}], 
               "/.", "rescalerule"}], ")"}], ",", 
             RowBox[{
              RowBox[{"f", "''"}], "[", 
              SuperscriptBox["p", "2"], "]"}]}], "]"}], 
           RowBox[{"dfPrimePrime", "[", 
            SuperscriptBox["p", "2"], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], "/.", 
      "noderule"}], "/.", "clenshawrule"}], "/.", "ratchebrule"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.761471048751101*^9, 3.761471070903146*^9}, {
  3.7614711602933817`*^9, 3.761471281261553*^9}, {3.761471321462228*^9, 
  3.7614713335958147`*^9}, {3.761471363990325*^9, 3.761471364659137*^9}, {
  3.761471442643938*^9, 3.76147145396285*^9}, {3.761471512761672*^9, 
  3.761471581113031*^9}, {3.761471614104727*^9, 3.761471644968361*^9}, {
  3.7614717099764223`*^9, 3.7614717762634974`*^9}, {3.761471928387195*^9, 
  3.761471933186116*^9}, {3.771076620703763*^9, 
  3.771076632503709*^9}},ExpressionUUID->"7d091347-d57b-4303-8ad4-\
72982867a0b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dfconddg", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfcondd\[Lambda]", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfcondd\[Eta]N", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfcondd\[Eta]s", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dfconddcoeff", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", "\[Eta]s_",
      ",", "dcoeff_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"f", "'"}], "[", "0", "]"}]}], ")"}], "/.", 
           "rescalerule"}], ",", 
          RowBox[{
           RowBox[{"f", "'"}], "[", "0", "]"}]}], "]"}], 
        RowBox[{"dfPrime", "[", "0", "]"}]}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"f", "'"}], "[", "0", "]"}]}], ")"}], "/.", 
           "rescalerule"}], ",", 
          RowBox[{"f", "[", "0", "]"}]}], "]"}], 
        RowBox[{"df", "[", "0", "]"}]}]}], "/.", "noderule"}], "/.", 
     "clenshawrule"}], "/.", "ratchebrule"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.761461373815621*^9, 3.761461444617326*^9}, {
   3.761461483078269*^9, 3.761461486465701*^9}, {3.7614620428315783`*^9, 
   3.761462046928102*^9}, {3.7614620832471333`*^9, 3.761462092429332*^9}, 
   3.7614623358676863`*^9},ExpressionUUID->"469f04cb-0864-4951-8464-\
8d2843479845"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Saving", "Subsection",
 CellChangeTimes->{{3.761462976237912*^9, 
  3.761462977318956*^9}},ExpressionUUID->"633ec885-8d13-4b69-bacc-\
f6866a9f8f8d"],

Cell["\<\
The resulting expressions are saved in a Mathematica System file.\
\>", "Text",
 CellChangeTimes->{{3.764494706750515*^9, 
  3.7644947243998423`*^9}},ExpressionUUID->"61dba47a-acee-4335-bb43-\
626631e4cbd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<fp_solver_residues.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{
     "residue\[Beta]g", ",", "residue\[Beta]\[Lambda]", ",", "residue\[Eta]N",
       ",", "residue\[Beta]f", ",", "residue\[Eta]s", ",", "residuefcond"}], 
     "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7614629451105022`*^9, 3.761463036502898*^9}, {
   3.761463075077146*^9, 3.761463077269478*^9}, 3.761463347302997*^9, 
   3.7614655541089*^9, 3.761472436192451*^9, 3.7620878726114492`*^9, 
   3.762087954398611*^9, {3.764494726572453*^9, 
   3.764494744167698*^9}},ExpressionUUID->"c5716b61-6d14-407e-9bb4-\
c85313ef1ac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<fp_solver_jacobian.mx\>\""}], ",", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
     "d\[Beta]gdg", ",", "d\[Beta]gd\[Lambda]", ",", "d\[Beta]gd\[Eta]N", ",",
       "d\[Beta]gd\[Eta]s", ",", "d\[Beta]gdcoeff", ",", 
      "\[IndentingNewLine]", "d\[Beta]\[Lambda]dg", ",", 
      "d\[Beta]\[Lambda]d\[Lambda]", ",", "d\[Beta]\[Lambda]d\[Eta]N", ",", 
      "d\[Beta]\[Lambda]d\[Eta]s", ",", "d\[Beta]\[Lambda]dcoeff", ",", 
      "\[IndentingNewLine]", "d\[Eta]Ndg", ",", "d\[Eta]Nd\[Lambda]", ",", 
      "d\[Eta]Nd\[Eta]N", ",", "d\[Eta]Nd\[Eta]s", ",", "d\[Eta]Ndcoeff", ",",
       "\[IndentingNewLine]", "d\[Beta]fdg", ",", "d\[Beta]fd\[Lambda]", ",", 
      "d\[Beta]fd\[Eta]N", ",", "d\[Beta]fd\[Eta]s", ",", "d\[Beta]fdcoeff", 
      ",", "\[IndentingNewLine]", "d\[Eta]sdg", ",", "d\[Eta]sd\[Lambda]", 
      ",", "d\[Eta]sd\[Eta]N", ",", "d\[Eta]sd\[Eta]s", ",", "d\[Eta]sdcoeff",
       ",", "\[IndentingNewLine]", "dfconddg", ",", "dfcondd\[Lambda]", ",", 
      "dfcondd\[Eta]N", ",", "dfcondd\[Eta]s", ",", "dfconddcoeff"}], 
     "\[IndentingNewLine]", "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.761463162850883*^9, 3.761463344961584*^9}, {
   3.76146551890703*^9, 3.761465548426673*^9}, {3.7614718056543713`*^9, 
   3.761471812518981*^9}, 3.761472443185584*^9, 3.762087877163917*^9, 
   3.762087952772813*^9, {3.7644947339238453`*^9, 
   3.764494751855983*^9}},ExpressionUUID->"f2fd352a-c2af-456b-9046-\
c8ab98f3a47b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load system", "Section",
 CellChangeTimes->{{3.761458557351137*^9, 3.761458562143175*^9}, {
  3.764496363075218*^9, 
  3.764496363412401*^9}},ExpressionUUID->"aadb6573-e665-4bc2-9aa1-\
f43d74972b45"],

Cell["First we load the residue and Jacobian expressions.", "Text",
 CellChangeTimes->{{3.7644947653741617`*^9, 
  3.764494779861898*^9}},ExpressionUUID->"78268806-b2f6-40d9-8862-\
a8ccdb77a7d3"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<fp_solver_residues.mx\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<fp_solver_jacobian.mx\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.761463361470228*^9, 3.761463394432996*^9}, {
  3.764494757513323*^9, 
  3.764494761769503*^9}},ExpressionUUID->"53433cf8-644d-4d9b-b621-\
3fa15eac9b85"],

Cell["The full residue vector is given by", "Text",
 CellChangeTimes->{{3.761458563935165*^9, 
  3.7614585712627897`*^9}},ExpressionUUID->"1c3ed35d-a11b-4969-8254-\
7de2115657ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"residueVector", "[", 
   RowBox[{
   "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
    "\[Eta]s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Join", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"status", "=", 
          RowBox[{
          "\"\<Residue: \!\(\*SubscriptBox[\(\[Beta]\), \(f\)]\) \>\"", "<>", 
           
           RowBox[{"ToString", "[", "ptno", "]"}]}]}], ";", 
         RowBox[{"residue\[Beta]f", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s", ",", "ptno"}], "]"}]}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ptno", ",", "2", ",", "order\[Alpha]"}], "}"}]}], "]"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
         "status", "=", 
          "\"\<Residue: \!\(\*SubscriptBox[\(\[Beta]\), \(g\)]\) \>\""}], ";", 
         RowBox[{"residue\[Beta]g", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "status", "=", 
          "\"\<Residue: \!\(\*SubscriptBox[\(\[Beta]\), \(\[Lambda]\)]\) \
\>\""}], ";", 
         RowBox[{"residue\[Beta]\[Lambda]", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "status", "=", 
          "\"\<Residue: \!\(\*SubscriptBox[\(\[Eta]\), \(N\)]\) \>\""}], ";", 
         
         RowBox[{"residue\[Eta]N", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "status", "=", 
          "\"\<Residue: \!\(\*SubscriptBox[\(\[Eta]\), \(s\)]\) \>\""}], ";", 
         
         RowBox[{"residue\[Eta]s", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"status", "=", "\"\<Residue: f'[0]==0\>\""}], ";", 
         RowBox[{"residuefcond", "[", 
          RowBox[{
          "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
           "\[Eta]s"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7614586719372473`*^9, 3.761458677430254*^9}, {
   3.761896109348506*^9, 3.761896111115798*^9}, 3.761896200628338*^9, {
   3.761994139191278*^9, 3.761994227494825*^9}, {3.7619942840733957`*^9, 
   3.7619942957821913`*^9}, {3.761994336608354*^9, 3.7619943474851303`*^9}, {
   3.761994741150113*^9, 3.761994788227148*^9}, {3.761995089108081*^9, 
   3.761995090817634*^9}, {3.761996819965006*^9, 
   3.7619968310344143`*^9}},ExpressionUUID->"5b427316-5cba-44a1-be02-\
2a8559d57d2c"],

Cell["The Jacobian is compiled as", "Text",
 CellChangeTimes->{{3.764494784342057*^9, 
  3.764494791287159*^9}},ExpressionUUID->"f33a7b73-d4c5-413b-9d72-\
65d15a32a4a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"jacobian", "[", 
    RowBox[{
    "coeffs_", ",", "g_", ",", "\[Lambda]_", ",", "\[Eta]N_", ",", 
     "\[Eta]s_"}], "]"}], ":=", 
   RowBox[{"Join", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"status", "=", 
             RowBox[{
             "\"\<Jacobian: \!\(\*SubscriptBox[\(d\[Beta]\), \(f\)]\)/dg \
(\>\"", "<>", 
              RowBox[{"ToString", "[", "ptno", "]"}], "<>", "\"\<)\>\""}]}], 
            ";", 
            RowBox[{"d\[Beta]fdg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "ptno"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"status", "=", 
             RowBox[{
             "\"\<Jacobian: \!\(\*SubscriptBox[\(d\[Beta]\), \(f\)]\)/d\
\[Lambda] (\>\"", "<>", 
              RowBox[{"ToString", "[", "ptno", "]"}], "<>", "\"\<)\>\""}]}], 
            ";", 
            RowBox[{"d\[Beta]fd\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "ptno"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"status", "=", 
             RowBox[{
             "\"\<Jacobian: \!\(\*SubscriptBox[\(d\[Beta]\), \
\(f\)]\)/\!\(\*SubscriptBox[\(d\[Eta]\), \(N\)]\) (\>\"", "<>", 
              RowBox[{"ToString", "[", "ptno", "]"}], "<>", "\"\<)\>\""}]}], 
            ";", 
            RowBox[{"d\[Beta]fd\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "ptno"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"status", "=", 
             RowBox[{
             "\"\<Jacobian: \!\(\*SubscriptBox[\(d\[Beta]\), \
\(f\)]\)/\!\(\*SubscriptBox[\(d\[Eta]\), \(s\)]\) (\>\"", "<>", 
              RowBox[{"ToString", "[", "ptno", "]"}], "<>", "\"\<)\>\""}]}], 
            ";", 
            RowBox[{"d\[Beta]fd\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "ptno"}], "]"}]}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"status", "=", 
             RowBox[{
             "\"\<Jacobian: \!\(\*SubscriptBox[\(d\[Beta]\), \(f\)]\)/df \
(\>\"", "<>", 
              RowBox[{"ToString", "[", "ptno", "]"}], "<>", "\"\<,\>\"", "<>", 
              RowBox[{"ToString", "[", "dcoeff", "]"}], "<>", "\"\<)\>\""}]}],
             ";", "\[IndentingNewLine]", 
            RowBox[{"d\[Beta]fdcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "ptno", ",", "dcoeff"}], "]"}]}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"dcoeff", ",", "0", ",", 
             RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"ptno", ",", "2", ",", "order\[Alpha]"}], "}"}]}], "]"}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
        "status", "=", 
         "\"\<Jacobian: \!\(\*SubscriptBox[\(\[Beta]\), \(g\)]\)\>\""}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d\[Beta]gdg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]gd\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]gd\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]gd\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"d\[Beta]gdcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "dcoeff"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dcoeff", ",", "0", ",", 
              RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "status", "=", 
         "\"\<Jacobian: \!\(\*SubscriptBox[\(\[Beta]\), \
\(\[Lambda]\)]\)\>\""}], ";", "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d\[Beta]\[Lambda]dg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]\[Lambda]d\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]\[Lambda]d\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Beta]\[Lambda]d\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"d\[Beta]\[Lambda]dcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "dcoeff"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dcoeff", ",", "0", ",", 
              RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "status", "=", 
         "\"\<Jacobian: \!\(\*SubscriptBox[\(\[Eta]\), \(N\)]\)\>\""}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d\[Eta]Ndg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]Nd\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]Nd\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]Nd\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"d\[Eta]Ndcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "dcoeff"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dcoeff", ",", "0", ",", 
              RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "status", "=", 
         "\"\<Jacobian: \!\(\*SubscriptBox[\(\[Eta]\), \(s\)]\)\>\""}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"d\[Eta]sdg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]sd\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]sd\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"d\[Eta]sd\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"d\[Eta]sdcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "dcoeff"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dcoeff", ",", "0", ",", 
              RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"status", "=", "\"\<Jacobian: condition f\>\""}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"dfconddg", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"dfcondd\[Lambda]", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"dfcondd\[Eta]N", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}], ",", 
            RowBox[{"dfcondd\[Eta]s", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s"}], "]"}]}], "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"dfconddcoeff", "[", 
             RowBox[{
             "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
              "\[Eta]s", ",", "dcoeff"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dcoeff", ",", "0", ",", 
              RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], 
         "]"}]}]}], "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761462489419345*^9, 3.7614624967210207`*^9}, {
   3.761463461489604*^9, 3.761463541206324*^9}, {3.76146358401938*^9, 
   3.761463619171488*^9}, {3.761463662794712*^9, 3.761463726481737*^9}, {
   3.761463758140469*^9, 3.761463800738694*^9}, {3.761463833796126*^9, 
   3.7614640653860397`*^9}, {3.761464320881256*^9, 3.761464341336232*^9}, 
   3.761464380839122*^9, {3.7614654242304173`*^9, 3.7614654522219687`*^9}, {
   3.761470842506279*^9, 3.761470864521699*^9}, 3.76147187088561*^9, {
   3.761896088250877*^9, 3.761896104310431*^9}, 3.761896202937043*^9, 
   3.761994243750832*^9, {3.761994413524845*^9, 3.761994494150825*^9}, {
   3.761994889457101*^9, 3.761995003229643*^9}, {3.761996837399168*^9, 
   3.761996853418778*^9}},ExpressionUUID->"b9a0b121-c492-4d20-b3b9-\
055c9a7e9166"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Numerical settings", "Section",
 CellChangeTimes->{{3.761397922012856*^9, 3.761397925268724*^9}, {
  3.7614718858410873`*^9, 
  3.761471887856593*^9}},ExpressionUUID->"da65d4ed-5db5-4961-87b8-\
1ff022b36f1d"],

Cell["\<\
In this section, we define the numerical algorithms responsible for \
evaluating the residue and Jacobian.\
\>", "Text",
 CellChangeTimes->{{3.764494888595168*^9, 
  3.764494923807583*^9}},ExpressionUUID->"0ba74f93-0a7b-4876-9429-\
25d90ffa9ad1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "4"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Spacetime", " ", "dimension"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lscale\[Alpha]", "=", "1"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Compactification", " ", "scale"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rescalingpower", "=", "2"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Function", " ", "rescaling"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", "#"}], "]"}], "&"}], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Regulator", " ", "shape", " ", "function"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prec", "=", "32"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Numerical", " ", "precision"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"order\[Alpha]", "=", "50"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"*", "Number", " ", "of", " ", "coefficients"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.761397957829142*^9, 3.7613979706434402`*^9}, {
   3.761400387702701*^9, 3.7614003877634497`*^9}, 3.761400474876597*^9, {
   3.7614008903616743`*^9, 3.761400919495039*^9}, 3.761400985033299*^9, 
   3.761464468300724*^9, 3.761470721914921*^9, 3.76147239836526*^9, 
   3.76147292400511*^9, {3.761473248281019*^9, 3.7614732692574787`*^9}, {
   3.761473373248488*^9, 3.7614733758872967`*^9}, 3.761473422415203*^9, 
   3.761473780200122*^9, {3.761473962094235*^9, 3.7614739621417294`*^9}, {
   3.7614766855382023`*^9, 3.761476688048736*^9}, {3.7615444390019417`*^9, 
   3.7615444648257523`*^9}, {3.761544660647333*^9, 3.7615446634070807`*^9}, {
   3.761544747999982*^9, 3.7615447480786543`*^9}, 3.76154494011932*^9, {
   3.761544984310245*^9, 3.76154498649596*^9}, {3.761545028117897*^9, 
   3.7615450281896057`*^9}, {3.7615452892041483`*^9, 3.761545311771473*^9}, {
   3.7615591594399548`*^9, 3.761559160199546*^9}, {3.761559287126937*^9, 
   3.7615592895613747`*^9}, 3.761560542589017*^9, 3.761560694172525*^9, 
   3.761560886386064*^9, {3.761561030834116*^9, 3.761561049849227*^9}, 
   3.761561140727848*^9, {3.761567641590461*^9, 3.761567651836829*^9}, {
   3.7615677517251263`*^9, 3.761567753660914*^9}, {3.761888581216229*^9, 
   3.7618885858622007`*^9}, 3.761888941325749*^9, {3.761892282022913*^9, 
   3.7618922820460443`*^9}, {3.7618924720157747`*^9, 
   3.7618924790344257`*^9}, {3.761893231037264*^9, 3.761893231108829*^9}, {
   3.7618939859107447`*^9, 3.76189401042066*^9}, {3.761894144797925*^9, 
   3.761894146309277*^9}, {3.7618941862880497`*^9, 3.761894191007876*^9}, {
   3.761894226551655*^9, 3.761894226711434*^9}, {3.761894274775345*^9, 
   3.761894311334858*^9}, {3.761894465390008*^9, 3.7618944663500233`*^9}, {
   3.761894630142418*^9, 3.761894630236558*^9}, 3.761894692500804*^9, 
   3.761894760388048*^9, 3.761894822690943*^9, {3.761894888467288*^9, 
   3.761894890916192*^9}, 3.761894944318853*^9, 3.761895021533103*^9, 
   3.7618951226443357`*^9, {3.76189538699477*^9, 3.761895389706284*^9}, {
   3.761895484970028*^9, 3.7618954856495953`*^9}, 3.761895631017624*^9, 
   3.7618957269442663`*^9, 3.7618958432836657`*^9, {3.761896063083582*^9, 
   3.761896063139082*^9}, {3.761896634612112*^9, 3.7618966380852623`*^9}, {
   3.761896790600007*^9, 3.761896791023171*^9}, {3.761896838759275*^9, 
   3.761896838806836*^9}, {3.761897167748806*^9, 3.761897167883258*^9}, {
   3.761897644360265*^9, 3.7618976444546547`*^9}, {3.7619003115153093`*^9, 
   3.761900322728294*^9}, {3.7619056771205378`*^9, 3.761905677159995*^9}, {
   3.761910126181952*^9, 3.7619101262843723`*^9}, {3.761910169327571*^9, 
   3.761910174556093*^9}, {3.761910339964533*^9, 3.761910340092256*^9}, {
   3.761910688394141*^9, 3.7619106884242287`*^9}, 3.761914719904416*^9, {
   3.7619156639331493`*^9, 3.7619156640040073`*^9}, {3.761993748426052*^9, 
   3.761993748489566*^9}, {3.761994531260004*^9, 3.7619945313632107`*^9}, {
   3.7619994317167273`*^9, 3.761999431760749*^9}, {3.761999805230942*^9, 
   3.761999805286819*^9}, {3.7620006020566063`*^9, 3.7620006021196547`*^9}, {
   3.762001621167939*^9, 3.762001643224612*^9}, {3.762001835359262*^9, 
   3.762001843647135*^9}, {3.762003855803149*^9, 3.7620038558320293`*^9}, {
   3.762004231614484*^9, 3.7620042335730553`*^9}, 3.7620048732891912`*^9, 
   3.7620053513184757`*^9, {3.7620054652380943`*^9, 3.762005482643532*^9}, {
   3.762006103929165*^9, 3.7620061169365873`*^9}, {3.762006210648572*^9, 
   3.762006210718451*^9}, {3.76200626141579*^9, 3.762006268493627*^9}, {
   3.762006667932706*^9, 3.762006668003673*^9}, {3.762007455582481*^9, 
   3.762007469229803*^9}, {3.762007518854134*^9, 3.762007526348617*^9}, {
   3.762007743570928*^9, 3.762007750732808*^9}, 3.7620078737237177`*^9, {
   3.762008007178585*^9, 3.7620080072501793`*^9}, {3.7620082231671753`*^9, 
   3.762008223221757*^9}, {3.762008590943035*^9, 3.762008628310073*^9}, {
   3.762009719166389*^9, 3.762009739285931*^9}, {3.7620108264286137`*^9, 
   3.762010826493123*^9}, {3.762066833207168*^9, 3.762066850501223*^9}, {
   3.7620672147712*^9, 3.762067214826783*^9}, {3.762067329297793*^9, 
   3.7620673375858994`*^9}, {3.762067474848514*^9, 3.7620674748881083`*^9}, {
   3.762067790831608*^9, 3.7620677908707037`*^9}, {3.7620692041080303`*^9, 
   3.7620692041788816`*^9}, {3.762079893734528*^9, 3.7620798937985277`*^9}, {
   3.762087921518176*^9, 3.762087925638261*^9}, {3.762088514842545*^9, 
   3.7620885148896*^9}, {3.762152005235074*^9, 3.762152005298752*^9}, {
   3.762689942872941*^9, 3.762689942900189*^9}, {3.762695309401803*^9, 
   3.762695309599133*^9}, {3.763097613265438*^9, 3.7630976325081263`*^9}, {
   3.7630976633927097`*^9, 3.7630976649877787`*^9}, {3.7631927932763033`*^9, 
   3.763192793332099*^9}, {3.763196125971202*^9, 3.763196157804697*^9}, {
   3.7632851395518703`*^9, 3.763285144462882*^9}, {3.763285212911149*^9, 
   3.763285214617303*^9}, {3.7632908640105047`*^9, 3.76329086439403*^9}, {
   3.763352816876425*^9, 3.763352816905099*^9}, {3.7633608281078568`*^9, 
   3.763360875925219*^9}, {3.764305384135138*^9, 3.76430538419899*^9}, {
   3.7644949296471024`*^9, 3.764494972191278*^9}, {3.764496342587164*^9, 
   3.764496347044569*^9}, {3.76456831921206*^9, 3.7645683248127832`*^9}, {
   3.764569563712105*^9, 3.764569565999576*^9}, {3.76951877138299*^9, 
   3.769518773017213*^9}, {3.769519084204492*^9, 3.769519084292251*^9}, {
   3.769751948299197*^9, 3.7697519499412107`*^9}, {3.769752247689003*^9, 
   3.769752247744677*^9}, {3.771076749470105*^9, 3.771076754092803*^9}, {
   3.771077078128571*^9, 
   3.77107708016546*^9}},ExpressionUUID->"08665918-6688-4099-93a7-\
056f55e5b8a9"],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.76139342808738*^9, 
  3.7613934289581003`*^9}},ExpressionUUID->"84bf60e9-d995-40e4-8349-\
2f77b6ce45d3"],

Cell[TextData[{
 "We implement evaluation of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "695f1ebb-8235-4510-a339-dbe0dad8fd90"],
 " and its derivatives through a Clenshaw algorithm."
}], "Text",
 CellChangeTimes->{{3.764494980286005*^9, 
  3.764495003694912*^9}},ExpressionUUID->"039fd17e-f5c1-4305-82f8-\
cc794bcba35a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClenshawRatChebScaled", "[", 
    RowBox[{"coeffs_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]", "=", 
        RowBox[{"2", 
         FractionBox[
          RowBox[{"x", "-", "L"}], 
          RowBox[{"x", "+", "L"}]]}]}], ",", 
       RowBox[{"\[Beta]", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"bkpp", "=", "0"}], ",", 
       RowBox[{"bkp", "=", "0"}], ",", 
       RowBox[{"bk", "=", "0"}], ",", 
       RowBox[{"ncoeff", "=", 
        RowBox[{
         RowBox[{"Length", "@", "coeffs"}], "-", "1"}]}], ",", 
       RowBox[{"counter", "=", "1"}], ",", "temp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"bkpp", "=", "bkp"}], ";", 
         RowBox[{"bkp", "=", "bk"}], ";", 
         RowBox[{"bk", "=", 
          RowBox[{
           RowBox[{"coeffs", "\[LeftDoubleBracket]", 
            RowBox[{"-", "counter"}], "\[RightDoubleBracket]"}], "+", 
           RowBox[{"2", 
            FractionBox[
             RowBox[{"x", "-", "L"}], 
             RowBox[{"x", "+", "L"}]], " ", "bkp"}], "-", "bkpp"}]}], ";", 
         RowBox[{"counter", "++"}], ";"}], ",", "ncoeff"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "coeffs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
       
       RowBox[{
        FractionBox[
         RowBox[{"x", "-", "L"}], 
         RowBox[{"x", "+", "L"}]], " ", "bk"}], "-", "bkp"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760252635458727*^9, 3.7602526536984797`*^9}, {
   3.761993662203575*^9, 3.76199366381798*^9}, {3.761993896129212*^9, 
   3.761993903049309*^9}, {3.762066426370523*^9, 3.762066444898232*^9}, {
   3.762066625233264*^9, 3.762066640503717*^9}, {3.762066919951576*^9, 
   3.762066920359014*^9}, 3.762070607825388*^9, 
   3.762695327377273*^9},ExpressionUUID->"35a5fc29-74cb-4eb4-8afc-\
26d1739623b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClenshawRatChebPrimeScaled", "[", 
    RowBox[{"coeffs_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"newcoeffs", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"coeffs", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], ",", 
       RowBox[{"ncoeff", "=", 
        RowBox[{"Length", "@", "coeffs"}]}], ",", "i"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newcoeffs", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ncoeff", "-", "1"}], ")"}], "/", "4"}], " ", 
        RowBox[{"coeffs", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"newcoeffs", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ncoeff", "-", "2"}], ")"}], "/", "4"}], " ", 
         RowBox[{"coeffs", "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ncoeff", "-", "1"}], ")"}], " ", 
         RowBox[{"coeffs", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ncoeff", "\[Equal]", "2"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"newcoeffs", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"3", "/", "4"}], " ", 
          RowBox[{"coeffs", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"newcoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ncoeff", "-", "3"}], ")"}], "/", "4"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "3"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ncoeff", "-", "2"}], ")"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"ncoeff", "-", "1"}], ")"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", 
            RowBox[{"ncoeff", "-", "3"}]}], ",", 
           RowBox[{"i", ">", "0"}], ",", 
           RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"newcoeffs", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "/", "4"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"3", "/", "4"}], " ", "i", " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"3", "/", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "2"}], ")"}], "/", "4"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "-", 
             RowBox[{"newcoeffs", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "2"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newcoeffs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "4"}], "-", 
           RowBox[{
            RowBox[{"newcoeffs", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}]}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ClenshawRatChebScaled", "[", 
       RowBox[{
        RowBox[{"newcoeffs", "/", "L"}], ",", "x", ",", "L"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762077356494787*^9, 3.762077411337947*^9}, {
   3.762077455768488*^9, 3.762077461071126*^9}, 
   3.762695332531638*^9},ExpressionUUID->"0307188f-ebf5-4620-8ca0-\
5951faca79f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ClenshawRatChebPrimePrimeScaled", "[", 
    RowBox[{"coeffs_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"newcoeffs", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"coeffs", ",", 
          RowBox[{"{", "0", "}"}]}], "]"}]}], ",", 
       RowBox[{"ncoeff", "=", 
        RowBox[{"Length", "@", "coeffs"}]}], ",", "i"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"newcoeffs", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ncoeff", "-", "1"}], ")"}], "/", "4"}], " ", 
        RowBox[{"coeffs", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"newcoeffs", "[", 
        RowBox[{"[", 
         RowBox[{"-", "2"}], "]"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ncoeff", "-", "2"}], ")"}], "/", "4"}], " ", 
         RowBox[{"coeffs", "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ncoeff", "-", "1"}], ")"}], " ", 
         RowBox[{"coeffs", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"ncoeff", "\[Equal]", "2"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"newcoeffs", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"3", "/", "4"}], " ", 
          RowBox[{"coeffs", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"newcoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"-", "3"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ncoeff", "-", "3"}], ")"}], "/", "4"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "3"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ncoeff", "-", "2"}], ")"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "2"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"7", "/", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{"ncoeff", "-", "1"}], ")"}], " ", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}]}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", 
            RowBox[{"ncoeff", "-", "3"}]}], ",", 
           RowBox[{"i", ">", "0"}], ",", 
           RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"newcoeffs", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "/", "4"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"3", "/", "4"}], " ", "i", " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"3", "/", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "+", "2"}], ")"}], "/", "4"}], " ", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "-", 
             RowBox[{"newcoeffs", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "2"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"newcoeffs", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{"coeffs", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "4"}], "-", 
           RowBox[{
            RowBox[{"newcoeffs", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}]}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ClenshawRatChebPrimeScaled", "[", 
       RowBox[{
        RowBox[{"newcoeffs", "/", "L"}], ",", "x", ",", "L"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760956173084145*^9, 3.7609561791790323`*^9}, 
   3.761993673202959*^9, {3.761993918495969*^9, 3.761993924225032*^9}, 
   3.762066651719696*^9, 3.762070600821003*^9, {3.7620774861663923`*^9, 
   3.762077503281918*^9}, 3.7626953392439632`*^9, {3.764495016821829*^9, 
   3.764495017311735*^9}},ExpressionUUID->"96f45d86-b408-48cc-9695-\
d3e72750214d"],

Cell[TextData[{
 "The function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cc99fd97-4e0d-49c2-84a2-ae7430622f80"],
 " is evaluated on a Chebyshev grid"
}], "Text",
 CellChangeTimes->{{3.7644951371401587`*^9, 
  3.764495149717133*^9}},ExpressionUUID->"3ee45fbd-12a8-48bf-8720-\
fd5df213bc03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nodes\[Alpha]scaled", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Lscale\[Alpha]", 
        FractionBox[
         RowBox[{"1", "+", "#"}], 
         RowBox[{"1", "-", "#"}]]}], "&"}], "/@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{"k", "+", 
              FractionBox["1", "2"]}], ")"}]}], "order\[Alpha]"], "]"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"2", "prec"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.760252835616714*^9, 3.7602528514244843`*^9}, {
  3.760259970177525*^9, 
  3.76025997495315*^9}},ExpressionUUID->"341e4200-5620-43ad-b2de-\
1f9271a5f37c"],

Cell["We implement the Chebyshev polynomials as", "Text",
 CellChangeTimes->{{3.764495155764106*^9, 
  3.764495175492906*^9}},ExpressionUUID->"e945d68d-1ca2-474a-8109-\
cd0dfeb49d8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RatChebScaled", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"ChebyshevT", "[", 
    RowBox[{"n", ",", 
     FractionBox[
      RowBox[{"x", "-", "L"}], 
      RowBox[{"x", "+", "L"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RatChebPrimeScaled", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", "L", " ", "n", " ", 
     RowBox[{"ChebyshevU", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "L"}], "+", "x"}], 
        RowBox[{"L", "+", "x"}]]}], "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"L", "+", "x"}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RatChebPrimePrimeScaled", "[", 
    RowBox[{"n_", ",", 
     RowBox[{"x_", "?", "NumericQ"}], ",", "L_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"x", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"], " ", 
       SuperscriptBox["n", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["n", "2"]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["L", "2"]}]], ",", 
     FractionBox[
      RowBox[{"L", " ", "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", " ", 
          RowBox[{"(", 
           RowBox[{"L", "+", "x"}], ")"}], " ", 
          RowBox[{"ChebyshevU", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ",", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "L"}], 
              RowBox[{"L", "+", "x"}]]}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "n"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "n"}], ")"}], " ", "x"}]}], ")"}], " ", 
          RowBox[{"ChebyshevU", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ",", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "L"}], 
              RowBox[{"L", "+", "x"}]]}]}], "]"}]}]}], ")"}]}], 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"L", "+", "x"}], ")"}], "3"]}]]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7602527271944637`*^9, 3.760252790137136*^9}, {
  3.760963828945381*^9, 3.760963844399873*^9}, {3.76096392012687*^9, 
  3.7609639280076027`*^9}, {3.7619936784451323`*^9, 
  3.761993686668313*^9}},ExpressionUUID->"d8628d9e-118d-42d1-a61f-\
5afe1f1f6e63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solution ansatz", "Subsection",
 CellChangeTimes->{{3.770357323520565*^9, 
  3.7703573293071423`*^9}},ExpressionUUID->"d8535381-d775-4955-b60c-\
b8a8f304b662"],

Cell["\<\
We start with an ansatz for the fixed point solution. First we look in a \
file, if this does not exist, make a reasonable ansatz.\
\>", "Text",
 CellChangeTimes->{{3.770357350469471*^9, 
  3.770357390393244*^9}},ExpressionUUID->"f9a1a974-b69c-4024-8356-\
5a24c356d972"],

Cell[BoxData[{
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<fp_solver_solution.mx\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"!", 
    RowBox[{"ValueQ", "[", "coeffSol", "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffSol", "=", 
     RowBox[{"{", 
      RowBox[{"0.12", ",", 
       RowBox[{"-", ".0027"}], ",", 
       RowBox[{"-", ".12"}], ",", ".002", ",", ".0006"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"gSol", "=", ".34"}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Lambda]Sol", "=", ".30"}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]NSol", "=", 
     RowBox[{"2", "-", "d"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Eta]sSol", "=", 
     RowBox[{"-", ".18"}]}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",\

 CellChangeTimes->{{3.77035739910212*^9, 
  3.770357443090373*^9}},ExpressionUUID->"866766a5-8592-4070-b580-\
e7597351310d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton-Raphson", "Section",
 CellChangeTimes->{{3.7613930134906263`*^9, 3.7613930142422647`*^9}, {
  3.764495185195609*^9, 
  3.7644951890130787`*^9}},ExpressionUUID->"ddf75ffa-ceff-4ce5-8ee9-\
07aecc831da7"],

Cell[TextData[{
 "The fixed point equations are solved using a Newton-Raphson algorithm. The \
procedure is as follows.\nFirst we calculate the residue of the ansatz \
defined above. This gives an estimate for the error of the solution.\n\
Secondly we calculate the Jacobian using the ansatz. The new ansatz is then \
given by\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["u", "new"], "=", 
    RowBox[{
     SubscriptBox["u", "old"], 
     SuperscriptBox["J", 
      RowBox[{"-", "1"}]], 
     SubscriptBox["u", "old"]}]}], TraditionalForm]],ExpressionUUID->
  "90917de4-fafe-432f-9fe0-cd8d58394e2c"],
 "\nwhere ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "6fd3a56e-e331-4aaf-b44d-63e1c27d927f"],
 " denotes the vector of variables. The algorithm converges after a few \
steps.\n\nNote: depending on the precision and number of coefficients chosen, \
the procedure may take some time (for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"order\[Alpha]", "=", "50"}], TraditionalForm]],ExpressionUUID->
  "44111dd2-7455-4434-b247-f2e21bff9f3e"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"prec", "=", "32"}], TraditionalForm]],ExpressionUUID->
  "fb74af65-1044-4dfa-a88f-52000b71af69"],
 ", typically up to a few days)."
}], "Text",
 CellChangeTimes->{{3.770357465637034*^9, 3.7703577377240343`*^9}, {
  3.7711472721844797`*^9, 3.7711472721845417`*^9}, {3.771224502468169*^9, 
  3.771224503027012*^9}},ExpressionUUID->"ecb93e88-763c-4ccb-b3db-\
679694319817"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "coeffSol", ",", "gSol", ",", "\[Lambda]Sol", ",", "\[Eta]NSol", ",", 
         "\[Eta]sSol", ",", "resSol", ",", "jacSol"}], "}"}], "=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Set", " ", "the", " ", "input", " ", "data", " ", "for", " ", 
             "the", " ", "NR"}], "-", "step"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
           "Ensure", " ", "that", " ", "the", " ", "length", " ", "of", " ", 
            "coeffs", " ", "is", " ", "always", " ", "as", " ", "desired"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"coeffs", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "<", 
                   RowBox[{"Length", "[", "coeffSol", "]"}]}], ",", 
                  RowBox[{"coeffSol", "\[LeftDoubleBracket]", 
                   RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
                  "0"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "0", ",", 
                  RowBox[{"order\[Alpha]", "-", "1"}]}], "}"}]}], "]"}], ",", 
              "prec"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"g", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"gSol", ",", "prec"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Lambda]", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"\[Lambda]Sol", ",", "prec"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Eta]N", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{
              RowBox[{"2", "-", "d"}], ",", "prec"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"\[Eta]s", "=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"\[Eta]sSol", ",", "prec"}], "]"}]}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"dummy", " ", "variables"}], "*)"}], 
           "\[IndentingNewLine]", "resdummy", ",", "jacdummy", ",", 
           "\[Delta]coeffs", ",", "\[Delta]step"}], "}"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
            "Integration", " ", "of", " ", "the", " ", "residue", " ", 
             "should", " ", "be", " ", "at", " ", "high", " ", "precision"}], 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"integrate", "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NIntegrate", "[", 
                 RowBox[{"##", ",", 
                  RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
                  RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}],
                  "]"}], "&"}], ")"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"resdummy", "=", 
              RowBox[{"residueVector", "[", 
               RowBox[{
               "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
                "\[Eta]s"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Norm residue: \>\"", ",", 
               RowBox[{"Norm", "[", "resdummy", "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Residue: \>\"", ",", "resdummy"}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
              "Integration", " ", "in", " ", "calculation", " ", "of", " ", 
               "the", " ", "Jacobian", " ", "may", " ", "be", " ", "lower", 
               " ", "to", " ", "speed", " ", "up", " ", "computation", " ", 
               RowBox[{"(", 
                RowBox[{
                "only", " ", "approximate", " ", "Jacobian", " ", "is", " ", 
                 "sufficient"}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{"integrate", "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"NIntegrate", "[", 
                 RowBox[{"##", ",", 
                  RowBox[{"PrecisionGoal", "\[Rule]", "5"}], ",", 
                  RowBox[{"Method", "\[Rule]", 
                   RowBox[{"{", "\"\<GaussKronrodRule\>\"", "}"}]}]}], "]"}], 
                "&"}], ")"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"jacdummy", "=", 
              RowBox[{"SetPrecision", "[", 
               RowBox[{
                RowBox[{"jacobian", "[", 
                 RowBox[{
                 "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
                  "\[Eta]s"}], "]"}], ",", "prec"}], "]"}]}], ";"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", "status", "}"}]}], "]"}], ";", "\[IndentingNewLine]",
           "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Perform", " ", "NR"}], "-", "step"}], "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"\[Delta]coeffs", "=", 
           RowBox[{"LinearSolve", "[", 
            RowBox[{"jacdummy", ",", "resdummy"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"integrate", "=", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"NIntegrate", "[", 
              RowBox[{"##", ",", 
               RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
               RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}]}], 
              "]"}], "&"}], ")"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Delta]step", "=", "1"}], ";", "\[IndentingNewLine]", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Norm", "@", 
              RowBox[{"residueVector", "[", 
               RowBox[{
                RowBox[{"coeffs", "-", 
                 RowBox[{"\[Delta]step", "*", 
                  RowBox[{"\[Delta]coeffs", "\[LeftDoubleBracket]", 
                   RowBox[{"5", ";;", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], ",", 
                
                RowBox[{"g", "-", 
                 RowBox[{"\[Delta]step", "*", 
                  RowBox[{
                  "\[Delta]coeffs", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}]}], ",", 
                RowBox[{"\[Lambda]", "-", 
                 RowBox[{"\[Delta]step", "*", 
                  RowBox[{
                  "\[Delta]coeffs", "\[LeftDoubleBracket]", "2", 
                   "\[RightDoubleBracket]"}]}]}], ",", 
                RowBox[{"\[Eta]N", "-", 
                 RowBox[{"\[Delta]step", "*", 
                  RowBox[{
                  "\[Delta]coeffs", "\[LeftDoubleBracket]", "3", 
                   "\[RightDoubleBracket]"}]}]}], ",", 
                RowBox[{"\[Eta]s", "-", 
                 RowBox[{"\[Delta]step", "*", 
                  RowBox[{
                  "\[Delta]coeffs", "\[LeftDoubleBracket]", "4", 
                   "\[RightDoubleBracket]"}]}]}]}], "]"}]}], ">", 
             RowBox[{"Norm", "[", "resdummy", "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"\[Delta]step", "/=", "2"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"g", "-=", 
           RowBox[{"\[Delta]step", "*", 
            RowBox[{
            "\[Delta]coeffs", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Lambda]", "-=", 
           RowBox[{"\[Delta]step", "*", 
            RowBox[{
            "\[Delta]coeffs", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Eta]N", "-=", 
           RowBox[{"\[Delta]step", "*", 
            RowBox[{
            "\[Delta]coeffs", "\[LeftDoubleBracket]", "3", 
             "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Eta]s", "-=", 
           RowBox[{"\[Delta]step", "*", 
            RowBox[{
            "\[Delta]coeffs", "\[LeftDoubleBracket]", "4", 
             "\[RightDoubleBracket]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"coeffs", "-=", 
           RowBox[{"\[Delta]step", "*", 
            RowBox[{"\[Delta]coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"5", ";;", 
              RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{
            "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
             "\[Eta]s"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{"Return", " ", "result"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
           "coeffs", ",", "g", ",", "\[Lambda]", ",", "\[Eta]N", ",", 
            "\[Eta]s", ",", "resdummy", ",", "jacdummy"}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"step", ",", "10"}], "}"}]}], "]"}], ",", "step"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761472871661956*^9, 3.7614729787977667`*^9}, {
   3.761473035637062*^9, 3.7614732388172493`*^9}, {3.761473426284807*^9, 
   3.761473485537169*^9}, {3.761473636998086*^9, 3.761473658001223*^9}, {
   3.761476702477439*^9, 3.761476715968753*^9}, {3.76147676718699*^9, 
   3.7614768085377293`*^9}, 3.7615445401264067`*^9, {3.761545126144371*^9, 
   3.761545264325964*^9}, {3.761546375916214*^9, 3.761546385729423*^9}, {
   3.7615521839757967`*^9, 3.761552211501832*^9}, {3.761559205723263*^9, 
   3.7615592682886143`*^9}, {3.7615593002572927`*^9, 3.761559308712809*^9}, {
   3.761559349828548*^9, 3.761559396084152*^9}, {3.761559647393364*^9, 
   3.76155966644569*^9}, {3.761559933141156*^9, 3.761559935852187*^9}, {
   3.76155997096202*^9, 3.76156012376952*^9}, {3.761560327364304*^9, 
   3.761560327599792*^9}, {3.7615606888665867`*^9, 3.761560708235773*^9}, {
   3.761560786737033*^9, 3.7615608168926563`*^9}, {3.761633162014138*^9, 
   3.761633185522338*^9}, {3.761889143391527*^9, 3.761889147659403*^9}, {
   3.761894396331709*^9, 3.7618944205594473`*^9}, 3.761894518675385*^9, {
   3.761894552383164*^9, 3.7618945571740437`*^9}, {3.761894699926162*^9, 
   3.761894699989275*^9}, 3.76189475705752*^9, 3.76189614992153*^9, 
   3.76189639429773*^9, 3.761897174121943*^9, 3.761897659729865*^9, 
   3.7618996268951283`*^9, 3.761900318837216*^9, 3.761905684069384*^9, 
   3.7619088298713512`*^9, {3.76190923160918*^9, 3.7619092368194723`*^9}, {
   3.761909483709058*^9, 3.761909488390895*^9}, {3.761909520265675*^9, 
   3.761909524537655*^9}, {3.761910054229376*^9, 3.7619100772936153`*^9}, 
   3.761910180693165*^9, 3.761910702656073*^9, 3.761911985129347*^9, 
   3.76191431636055*^9, 3.761914726069085*^9, 3.7619156821913424`*^9, {
   3.761995104729809*^9, 3.7619951213153143`*^9}, 3.7619953974746647`*^9, {
   3.76199582677703*^9, 3.761995829910911*^9}, {3.7619985486118793`*^9, 
   3.761998551682233*^9}, 3.761998688477499*^9, {3.7619988452622128`*^9, 
   3.761998859628688*^9}, 3.76199942228292*^9, 3.76199982085641*^9, 
   3.76200038557672*^9, 3.7620004470512466`*^9, 3.7620006055938473`*^9, 
   3.762001251466544*^9, {3.7620016587628508`*^9, 3.762001675063355*^9}, {
   3.7620018636910267`*^9, 3.762001962456479*^9}, {3.762002200526383*^9, 
   3.7620022079496937`*^9}, 3.7620024664770412`*^9, 3.7620042443521214`*^9, 
   3.762004885784131*^9, 3.762005196327177*^9, 3.762005489835807*^9, 
   3.762006094902252*^9, {3.762006185714033*^9, 3.762006193130939*^9}, 
   3.762007560096222*^9, 3.762007758174165*^9, 3.762008231437344*^9, 
   3.762008651486166*^9, {3.7620097470869493`*^9, 3.762009751968397*^9}, {
   3.762066859545072*^9, 3.76206691225735*^9}, {3.762066950170999*^9, 
   3.762066955630137*^9}, 3.762075317172344*^9, {3.762079927408681*^9, 
   3.762079939550768*^9}, {3.762083814943923*^9, 3.762083818399727*^9}, {
   3.762088053057371*^9, 3.7620880578774233`*^9}, {3.7620885224331636`*^9, 
   3.762088522482587*^9}, {3.762094563409133*^9, 3.762094563472932*^9}, {
   3.762152014965464*^9, 3.7621520180915327`*^9}, {3.762689862592949*^9, 
   3.762689870154961*^9}, {3.762689911544532*^9, 3.7626899332904797`*^9}, {
   3.7626899641543303`*^9, 3.762689986082164*^9}, {3.7626900995274773`*^9, 
   3.762690166936936*^9}, {3.7626902983597507`*^9, 3.762690298429646*^9}, 
   3.762695364399324*^9, {3.762780031301587*^9, 3.7627800513500767`*^9}, {
   3.762864477669777*^9, 3.762864498745611*^9}, 3.7630983110298986`*^9, 
   3.7631929100562487`*^9, 3.763284786689316*^9, 3.763351262289795*^9, 
   3.7633528248286743`*^9, {3.764305490140588*^9, 3.764305492349132*^9}, {
   3.7644952440759478`*^9, 3.764495459236355*^9}, {3.764569142754507*^9, 
   3.764569158751068*^9}, {3.765086677186652*^9, 3.7650866818854856`*^9}, 
   3.7651719084900637`*^9, 3.76561381841304*^9, 3.765781837776176*^9, 
   3.769751932983884*^9, {3.770357461132352*^9, 3.770357461196076*^9}, {
   3.7703576582229977`*^9, 3.770357658294519*^9}, {3.771077088608725*^9, 
   3.771077104403781*^9}, {3.7710789806294527`*^9, 3.771079008981488*^9}, 
   3.771079314288135*^9, {3.771236387962201*^9, 
   3.771236391939454*^9}},ExpressionUUID->"fe26a229-2bee-4467-9674-\
e621d53ec58f"],

Cell["\<\
For later use, we save the solution data in a Mathematica System file.\
\>", "Text",
 CellChangeTimes->{{3.770357890797781*^9, 
  3.77035791161589*^9}},ExpressionUUID->"174b8b5b-7d8a-4878-ace9-\
c92d2ce1abf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DumpSave", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<fp_solver_solution.mx\>\""}], ",", 
    RowBox[{"{", 
     RowBox[{
     "d", ",", "coeffSol", ",", "gSol", ",", "\[Lambda]Sol", ",", 
      "\[Eta]NSol", ",", "\[Eta]sSol", ",", "resSol", ",", "jacSol", ",", 
      "Lscale\[Alpha]", ",", "rescalingpower", ",", "order\[Alpha]"}], 
     "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7616322172282124`*^9, 3.761632269203849*^9}, 
   3.761632836905417*^9, {3.761633641367461*^9, 3.761633644303132*^9}, {
   3.761888237290357*^9, 3.76188824230431*^9}, 3.761888774953923*^9, {
   3.761977936531664*^9, 3.761977940749456*^9}, 3.7619996676167173`*^9, {
   3.762001631088943*^9, 3.7620016381969*^9}, {3.7620048087024384`*^9, 
   3.76200483780436*^9}, {3.762079905529386*^9, 3.7620799144332333`*^9}, {
   3.7621461902243767`*^9, 3.7621462003338737`*^9}, {3.7627799591304913`*^9, 
   3.76277997213488*^9}, 3.762864424894292*^9, {3.7631923398633137`*^9, 
   3.7631923401591988`*^9}, 3.764305394345748*^9, {3.764495693519216*^9, 
   3.7644957077124166`*^9}},ExpressionUUID->"dbcfe830-41d6-45f5-93e8-\
29eee66a1dbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis", "Section",
 CellChangeTimes->{{3.764495930879084*^9, 
  3.7644959323681717`*^9}},ExpressionUUID->"314bc453-b7fe-4cbf-bd96-\
8806a3e64ec9"],

Cell[CellGroupData[{

Cell["Layout settings for plots", "Subsection",
 CellChangeTimes->{{3.768885955524107*^9, 
  3.768885967643608*^9}},ExpressionUUID->"0bc518c0-fd4d-4a35-8bd3-\
0b2a9473f4ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotFont", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "\[Rule]", "\"\<Latin Modern Roman\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "18"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769505968974463*^9, 
  3.769505976485593*^9}},ExpressionUUID->"dce4ecd1-5b97-462d-83f7-\
e3c754a82b83"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed point values", "Subsection",
 CellChangeTimes->{{3.764568442490016*^9, 
  3.764568446825882*^9}},ExpressionUUID->"a29451eb-9334-4f45-8858-\
1bd8dfe233a3"],

Cell["First we list the results:", "Text",
 CellChangeTimes->{{3.764496009166548*^9, 3.7644960104958057`*^9}, {
  3.764496066078579*^9, 
  3.764496066123341*^9}},ExpressionUUID->"e54bfb0b-860e-4228-982e-\
a5ffd0b0635a"],

Cell[CellGroupData[{

Cell[BoxData[{"gSol", "\[IndentingNewLine]", "\[Lambda]Sol", "\
\[IndentingNewLine]", "\[Eta]NSol", "\[IndentingNewLine]", "\[Eta]sSol"}], \
"Input",
 CellChangeTimes->{{3.76449612028996*^9, 
  3.76449613225467*^9}},ExpressionUUID->"e8b9527d-d3e5-4483-ae91-\
e0b1728e3007"],

Cell[BoxData["0.34875354419389363837698020342403969059`13.161623824931361"], \
"Output",
 CellChangeTimes->{
  3.769751818482048*^9, 3.769839393232765*^9, 3.769936820598172*^9, {
   3.770010776266623*^9, 3.770010793696917*^9}, 3.771058463933495*^9, 
   3.771060931247422*^9, 3.771070768094857*^9, 3.771075869000842*^9, 
   3.771076091658019*^9, 3.7710770288866367`*^9, 3.771136636653764*^9, 
   3.77123609142048*^9, {3.77123614788205*^9, 3.7712361605722637`*^9}, 
   3.771317580024033*^9, 
   3.771318890580083*^9},ExpressionUUID->"09ece70c-b3a0-49d9-ae35-\
bdf203d35f94"],

Cell[BoxData["0.29998519594086275315626405918709247192`13.338198987092271"], \
"Output",
 CellChangeTimes->{
  3.769751818482048*^9, 3.769839393232765*^9, 3.769936820598172*^9, {
   3.770010776266623*^9, 3.770010793696917*^9}, 3.771058463933495*^9, 
   3.771060931247422*^9, 3.771070768094857*^9, 3.771075869000842*^9, 
   3.771076091658019*^9, 3.7710770288866367`*^9, 3.771136636653764*^9, 
   3.77123609142048*^9, {3.77123614788205*^9, 3.7712361605722637`*^9}, 
   3.771317580024033*^9, 
   3.7713188905915947`*^9},ExpressionUUID->"5f2b78e1-d31b-4448-8583-\
a774beb94c35"],

Cell[BoxData[
 RowBox[{"-", "2.`32."}]], "Output",
 CellChangeTimes->{
  3.769751818482048*^9, 3.769839393232765*^9, 3.769936820598172*^9, {
   3.770010776266623*^9, 3.770010793696917*^9}, 3.771058463933495*^9, 
   3.771060931247422*^9, 3.771070768094857*^9, 3.771075869000842*^9, 
   3.771076091658019*^9, 3.7710770288866367`*^9, 3.771136636653764*^9, 
   3.77123609142048*^9, {3.77123614788205*^9, 3.7712361605722637`*^9}, 
   3.771317580024033*^9, 
   3.77131889059851*^9},ExpressionUUID->"5317c745-e3c6-4392-8f93-\
9a6470b797fd"],

Cell[BoxData[
 RowBox[{"-", 
  "0.1763121513582108744610098264973231953`13.019256956522096"}]], "Output",
 CellChangeTimes->{
  3.769751818482048*^9, 3.769839393232765*^9, 3.769936820598172*^9, {
   3.770010776266623*^9, 3.770010793696917*^9}, 3.771058463933495*^9, 
   3.771060931247422*^9, 3.771070768094857*^9, 3.771075869000842*^9, 
   3.771076091658019*^9, 3.7710770288866367`*^9, 3.771136636653764*^9, 
   3.77123609142048*^9, {3.77123614788205*^9, 3.7712361605722637`*^9}, 
   3.771317580024033*^9, 
   3.771318890605435*^9},ExpressionUUID->"1012fbbd-c1e1-4f2e-bf40-\
219f5061da46"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fSol", "[", 
   RowBox[{"x_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "rescalingpower"], 
   RowBox[{"ClenshawRatChebScaled", "[", 
    RowBox[{"coeffSol", ",", "x", ",", "Lscale\[Alpha]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.761473554759935*^9, 3.761473562296792*^9}, {
   3.7614736163366737`*^9, 3.761473632360808*^9}, {3.761473668856427*^9, 
   3.7614737060959377`*^9}, 3.761473762449038*^9, {3.761473849375514*^9, 
   3.761473881190497*^9}, {3.761473920630485*^9, 3.7614739224961567`*^9}, {
   3.7620673860315104`*^9, 3.762067417249158*^9}, {3.7620763510641823`*^9, 
   3.76207635303299*^9}, {3.764495935959468*^9, 
   3.764495940758692*^9}},ExpressionUUID->"6afedf6c-3df9-4194-93cb-\
6bf99eb8865b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fSol", "[", "0.", "]"}]], "Input",
 CellChangeTimes->{
  3.761895714078497*^9, {3.761995808727157*^9, 3.7619958162588778`*^9}, 
   3.761998311260302*^9, {3.762069067133466*^9, 3.762069180163313*^9}, {
   3.762076804104126*^9, 3.7620768049025393`*^9}, {3.7620791100278177`*^9, 
   3.762079110691094*^9}, 
   3.765605112711871*^9},ExpressionUUID->"a2cfa739-5a7d-4d47-8702-\
7f69cda75209"],

Cell[BoxData[
 RowBox[{"-", "6.471649512757027`*^-6"}]], "Output",
 CellChangeTimes->{
  3.769751825741074*^9, 3.76983939329035*^9, 3.7699368206479073`*^9, {
   3.7700107764756403`*^9, 3.770010793786435*^9}, 3.7710584673338957`*^9, 
   3.771060931284333*^9, 3.771070768207397*^9, 3.771075869061715*^9, 
   3.7710760917668257`*^9, 3.7710770289505577`*^9, 3.77113663672657*^9, 
   3.7712360914933577`*^9, {3.771236147999268*^9, 3.7712361606374826`*^9}, 
   3.7713175800529413`*^9, 
   3.771318890652923*^9},ExpressionUUID->"a69911e8-9560-4010-99a6-\
0ba2e693dffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"coeffplot", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"Abs", "/@", "coeffSol"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", 
         "\"\<|\!\(\*SubscriptBox[\(a\), \(i\)]\)|\>\""}], "}"}]}], ","}], 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"90", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<|\!\(\*SubscriptBox[\(a\), \(i\)]\)|\>\"", ",", "None"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", "plotFont"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.76207513088446*^9, 3.762075155345365*^9}, {
   3.764495976359008*^9, 3.7644959796791058`*^9}, {3.7688860532026997`*^9, 
   3.768886228373117*^9}, {3.768886284795484*^9, 3.768886340130703*^9}, {
   3.7688863732022047`*^9, 3.7688863736818666`*^9}, 3.769751830277133*^9, {
   3.7697660061316967`*^9, 3.769766029165766*^9}, {3.769839421081918*^9, 
   3.769839503923531*^9}, {3.769839535063239*^9, 3.769839537013997*^9}, {
   3.770357747873301*^9, 
   3.770357748401558*^9}},ExpressionUUID->"3ce66a80-e708-4fd8-a22f-\
eedc09888f6c"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], 
     StyleBox[PointBox[CompressedData["
1:eJw1UnlQzAEYXbvtbrVHadhy1FKtrT1+WxFbWb9PJnI1ojSTYcbRoM2VYifM
TkuK0bGonCEhdEh3iY9EulaH5B80ZRGxO6JatWFmvZk374838+ab773ZW/as
jaJSKBSfv/yn/7F+Q3ombYiC3/1M5kBCT8bsEss3ZTkii1aYMHDGSGrTvxLj
H//7v8j+bK0mpd8R56YODi/GUVJ4L7pMfdsZqbNEJtbdMfJTh2joO90VIyJ9
imJdJ8iPP5voRrU77r8bQN7PpYA+mllS6Cqw5E+CbfLLg1clAuSFl9eWKKmA
Jr7eeFKAqxaoK/sIGvTkiNt0TnPwSE7nA14vDULtZcblOAdDT3mLrZKsQDPo
/kEXLcRbta95TTPpoHwy8Yg3JER+8Go/3h06NJrqs10SPSz3MyA5f/078pUH
JqhNj5V3GBDlEE+dF+aJx7VK/0N8Jgh0y2YcTfZESakVY34aE3wZbm0argi1
ffsPBQ4zYetOc1CdUIQlRXvOEhusofdA3hnNQxE2NigOxtVYQ2qsgB1SLUJD
afv4kak2UH1a9frcVjGOSk4fvhVjA+Od3Z8XBogt/7OBsWn2wxfGxdg63TBw
1t4WfleohMxiMWYco1W922gL8s33M7LSJOi2Iqs7Mt8WrqSeMvs5SpBvbm2W
G2whPLRY0eskxYvdrNGbvizAJFGCOV6CkWJtcJuKBe/fNqhm5UhR2Vj1sLOa
BV+K0iP6WyTYXvVqqGeEBcWxIxDMJ/AXpzpxzJcN/k8vq12cpdjww25d5D42
dHWQuq5LhKVfNjjPHMmr2S7Fuuf+3zz62FCfWDph7SjD/MX1Dc+mcSDJQd/y
slCK3ZyUHaMhHBjI3eG3N02GnFifgE4NB1xkCgedQYohBWlBUeUcCGqW152k
eqFUQYQ90nPghOu8KMZcAid/ncIz8LjgW7ZIEQdeuCRsbD59KReyH5Rl7lYR
mPfi+gFWHBcKGQpGeYoXxgRm1HGvcSGzJfnS42cEVhgyZNNbuUAcizE0Gb0w
vnbNQvkIF5rP33D7IZBZ9mkHJT1vWnfpvLF4RkFlx0o7kPPD7cgqGf4B7nFz
uQ==
       "]],
      FontFamily->"Latin Modern Roman",
      FontSize->18]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-0.14389928372831398`, -18.949567132125203`},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  DisplayFunction->Identity,
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{
     FormBox[
     "\"|\\!\\(\\*SubscriptBox[\\(a\\), \\(i\\)]\\)|\"", TraditionalForm], 
     None}, {
     FormBox[
      RowBox[{"i", "+", "1"}], TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-18.420680743952367`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "2"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
         TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-18.420680743952367`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-16.11809565095832, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox["2", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox["20", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox["50", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.70805020110221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.70805020110221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{90, Automatic}, {Automatic, Automatic}},
  ImageSize->500,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-0.08150047927975305, 
      Log[
      50]}, {-18.68232441379886, -2.1132758775656346`}}, \
{{-0.08150047927975305, 
    3.912023005428146}, {-18.68232441379886, -2.1132758775656346`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.769751831337154*^9, 3.769839393368379*^9, {3.769839423876903*^9, 
   3.769839504547845*^9}, 3.7698395404247637`*^9, 3.7699368210561857`*^9, {
   3.770010778208644*^9, 3.7700107939454327`*^9}, 3.7710584687579527`*^9, 
   3.771060931380333*^9, 3.771070768403089*^9, 3.7710758693163967`*^9, 
   3.7710760919505043`*^9, 3.771077029139512*^9, 3.771136637145191*^9, 
   3.771236091847231*^9, {3.77123614825327*^9, 3.771236160707004*^9}, 
   3.771317580222212*^9, 
   3.771318890890028*^9},ExpressionUUID->"9092b6ea-9d0b-41bb-8097-\
dc5dcb11c9a0"]
}, Open  ]],

Cell[TextData[{
 "Asymptotically, the solution ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "4e7d22e2-a6fe-43bb-adcc-973eff6eb45a"],
 " is power-law, with exponent"
}], "Text",
 CellChangeTimes->{{3.764496153436681*^9, 
  3.764496182174322*^9}},ExpressionUUID->"c1336057-84a5-484d-8ead-\
9d61702f92c7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]Asymptotic", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], "\[Eta]sSol"}], "-", 
       RowBox[{"(", 
        RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"d", "-", "3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"d", "-", 
         RowBox[{"2", "\[Alpha]"}]}], ")"}], 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"d", "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "-", "1"}], ")"}]}]}], ")"}], 
        RowBox[{"d", "-", "2"}]], "4", "gSol", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "\[Pi]"}], ")"}], 
        RowBox[{
         RowBox[{"-", "d"}], "/", "2"}]], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", 
           RowBox[{
            RowBox[{"d", "/", "2"}], "-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"r", "[", "z", "]"}], "-", 
              RowBox[{"z", " ", 
               RowBox[{
                RowBox[{"r", "'"}], "[", "z", "]"}]}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"z", "+", 
                RowBox[{"r", "[", "z", "]"}], "-", 
                RowBox[{"2", "\[Lambda]Sol"}]}], ")"}], "2"]], "-", 
            RowBox[{
             FractionBox["1", "2"], "\[Eta]NSol", " ", 
             FractionBox[
              RowBox[{"r", "[", "z", "]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 RowBox[{"r", "[", "z", "]"}], "-", 
                 RowBox[{"2", "\[Lambda]Sol"}]}], ")"}], "2"]]}]}], ")"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "Infinity"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ",", 
     "\[Alpha]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Alpha]Asymptotic", "=", 
  RowBox[{
  "\[Alpha]Asymptotic", "\[LeftDoubleBracket]", "2", 
   "\[RightDoubleBracket]"}]}]}], "Input",
 CellChangeTimes->{{3.761998346277699*^9, 3.761998466716874*^9}, {
  3.7644961848216133`*^9, 3.764496185700901*^9}, {3.765605133656989*^9, 
  3.7656051386948557`*^9}},ExpressionUUID->"e48958fe-6d7c-4f4b-b58e-\
044aa7f65a11"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","precw",
   "\"The precision of the argument function (\\!\\(\\*RowBox[{\\\"z\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{FractionBox[RowBox[{\\\"1.`32.\\\", \
\\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \\\"z\\\
\"}]]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.59997039188172550631252811837418494385`13.338198987092271\\\"}], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \\\"z\\\
\"}]], \\\"+\\\", \\\"z\\\"}], \\\")\\\"}], \\\"2\\\"]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"-\\\", \\\"z\\\"}]], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"-\\\", \\\"z\\\"}]], \\\" \\\", \
\\\"z\\\"}]}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.59997039188172550631252811837418494385`13.338198987092271\\\"}], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \\\"z\\\
\"}]], \\\"+\\\", \\\"z\\\"}], \\\")\\\"}], \\\"2\\\"]]}], \\\")\\\"}]}]\\)) \
is less than WorkingPrecision (\\!\\(\\*RowBox[{\\\"32.`\\\"}]\\)).\"",2,28,3,
   22206221989176713739,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.771136637244841*^9, 3.771236091889085*^9, {3.7712361482893963`*^9, 
   3.771236160819264*^9}, 3.7713175803293657`*^9, 
   3.771318891028886*^9},ExpressionUUID->"e46eaa20-f77b-4093-a451-\
57de93e65a3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Alpha]", "\[Rule]", 
   "0.94948418150027865416934606987381325454`12.800723477720025"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.769751836031953*^9, 3.769839394067072*^9, 3.769936822077306*^9, 
   3.770010794969454*^9, 3.77105847122759*^9, 3.771060931493479*^9, 
   3.771070768520707*^9, 3.771075869494691*^9, 3.771076092060545*^9, 
   3.771077029330361*^9, 3.77113663733772*^9, 3.771236092024192*^9, {
   3.7712361484090967`*^9, 3.771236160838367*^9}, 3.771317580453928*^9, 
   3.771318891047784*^9},ExpressionUUID->"c2b27683-5926-493c-b241-\
89b4dcd29469"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"d", "-", 
     RowBox[{"2", "\[Alpha]"}]}], ")"}]}], "/.", 
  "\[Alpha]Asymptotic"}]], "Input",
 CellChangeTimes->{{3.769841724414585*^9, 
  3.76984174533112*^9}},ExpressionUUID->"45288a7a-ce1a-4a1d-8ace-\
b157da4de596"],

Cell[BoxData["1.05051581849972134583065393012618674546`12.844638340303723"], \
"Output",
 CellChangeTimes->{{3.769841729686819*^9, 3.769841746105137*^9}, 
   3.769936822084812*^9, 3.770010794982229*^9, 3.771058472939452*^9, 
   3.771060931502754*^9, 3.771070768531138*^9, 3.7710758695062428`*^9, 
   3.7710760920715437`*^9, 3.7710770293439627`*^9, 3.771136637367035*^9, 
   3.771236092042514*^9, {3.771236148417816*^9, 3.771236160858039*^9}, 
   3.771317580459391*^9, 
   3.771318891093212*^9},ExpressionUUID->"64865641-d243-45d8-9b0c-\
51d7bc3d4ec7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"\[Alpha]", "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "1"}], "2"], "\[Eta]s"}], "-", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", "1"}], ")"}]}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"d", "-", 
           RowBox[{"2", "\[Alpha]"}]}], ")"}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"d", "-", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "-", "1"}], ")"}]}]}], ")"}], 
          RowBox[{"d", "-", "2"}]], "4", " ", "g", " ", "L"}]}], ",", 
       "\[Alpha]"}], "]"}], "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7662298077836313`*^9, 
  3.766229899054735*^9}},ExpressionUUID->"99e17cf2-2bbd-4aa3-b692-\
96245d711685"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox["\[Eta]s", "2"]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", "L"}], "-", 
      RowBox[{"12", " ", "L", " ", "\[Eta]s"}], "-", 
      RowBox[{"2", " ", "L", " ", 
       SuperscriptBox["\[Eta]s", "2"]}]}], ")"}], " ", "g"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "2"],
    SeriesData[$CellContext`g, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   1 + Rational[-1, 2] $CellContext`\[Eta]s, (-16) $CellContext`L - 
    12 $CellContext`L $CellContext`\[Eta]s - 
    2 $CellContext`L $CellContext`\[Eta]s^2}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.769751840809216*^9, 3.7698393941116*^9, 3.7699368221644993`*^9, 
   3.7700107950580273`*^9, 3.77105847445826*^9, 3.771060931552801*^9, 
   3.771070768585301*^9, 3.771075869579249*^9, 3.77107609212519*^9, 
   3.77107702940959*^9, 3.771136637428973*^9, 3.771236092111928*^9, {
   3.7712361484867496`*^9, 3.771236160892323*^9}, 3.7713175805083437`*^9, 
   3.771318891145268*^9},ExpressionUUID->"0a205e24-ce18-48e4-8ee8-\
e083f39d4841"]
}, Open  ]],

Cell[TextData[{
 "Plot behaviour of ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "49a95485-9efc-4485-a0e8-62640d3a25bc"],
 ":"
}], "Text",
 CellChangeTimes->{{3.764496193105653*^9, 
  3.7644962023805313`*^9}},ExpressionUUID->"4bb14c11-2c28-49ab-ac0e-\
4dce9a290a9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fsolplot", "=", 
  RowBox[{"LogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"fSol", "[", "x", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{
      "nodes\[Alpha]scaled", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"nodes\[Alpha]scaled", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "500"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "Dashed", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(f\), \(*\)]\)(\!\(\*SuperscriptBox[\(q\), \
\(2\)]\))\>\"", ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"None", ",", "None"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"90", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", "plotFont"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.762069009653508*^9, 3.762069036140915*^9}, {
   3.762070432411749*^9, 3.7620704338830757`*^9}, {3.762075045636895*^9, 
   3.762075045763134*^9}, {3.763096619077058*^9, 3.763096631594863*^9}, {
   3.763096716619239*^9, 3.763096794538978*^9}, {3.76309685286683*^9, 
   3.763096854416621*^9}, {3.763096898489935*^9, 3.763096904233535*^9}, {
   3.763096938201024*^9, 3.763096943714118*^9}, {3.763192395504258*^9, 
   3.763192396431069*^9}, {3.763192443903932*^9, 3.763192499384323*^9}, {
   3.7644961458857393`*^9, 3.7644961478137217`*^9}, {3.764569414014229*^9, 
   3.764569418516534*^9}, 3.765781441489277*^9, {3.766227637401704*^9, 
   3.766227711647902*^9}, {3.766227782152329*^9, 3.766227831125827*^9}, {
   3.766227869743042*^9, 3.766227876588855*^9}, {3.766227937397463*^9, 
   3.766227956082588*^9}, {3.766228011302099*^9, 3.7662280229401608`*^9}, {
   3.766228132667173*^9, 3.7662282524113626`*^9}, {3.7662283068519583`*^9, 
   3.7662283926270514`*^9}, {3.76622845772904*^9, 3.766228471330348*^9}, {
   3.766310381256493*^9, 3.766310430435384*^9}, {3.766310472964837*^9, 
   3.766310477386944*^9}, {3.766311001622632*^9, 3.766311005732243*^9}, {
   3.7663110471828203`*^9, 3.766311080845624*^9}, {3.766311137830348*^9, 
   3.766311170532934*^9}, {3.766311231237688*^9, 3.766311278052232*^9}, {
   3.7664825618693323`*^9, 3.7664825699756517`*^9}, {3.766482912005023*^9, 
   3.766482918811405*^9}, {3.766483092524354*^9, 3.766483168154785*^9}, {
   3.768885636512055*^9, 3.768885641023857*^9}, 3.7688857605595016`*^9, {
   3.7688858214638166`*^9, 3.7688858219266*^9}, {3.768885881719528*^9, 
   3.768885897854001*^9}, {3.768886944752945*^9, 3.76888694504576*^9}, {
   3.7688869759197607`*^9, 3.768886976190425*^9}, {3.7695060316795797`*^9, 
   3.769506037549692*^9}, 3.769751846161088*^9, 3.769839545138503*^9, {
   3.770010752257915*^9, 3.7700107706357193`*^9}, 3.770010807432498*^9, {
   3.770357758054426*^9, 3.7703577584706907`*^9}, {3.7710585848185062`*^9, 
   3.7710587296157913`*^9}, {3.771058834073216*^9, 3.771058841838748*^9}, 
   3.771317610168281*^9},ExpressionUUID->"c40d410e-273d-4009-87e2-\
05b32fd01871"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxF1P0zE3AcwPHRLi1js3lenq4nZLUyV+oYXSRanorM4zx0VtlaFGdXc9w0
Ea126VZS4iKPRdZ5iLJy+aFI3Cql3G5klKfT5qKHO/t8f3jf6z94OyXywlIM
MRgM81//HfKkcmlljt16Md/8i6UypKs4oUFbiswZvv6j+xrSNX2JGypGCut6
eWfTkS4OifyWQ0jduu3fz0w5gFkdodSTufagYJpCYdPsQMkAr0inooDKQbKH
4IIteD887tIS1QYsn9USk15YgQ377ezTYi1BX7OJ9xlECxC7YtiT8oAMBqUq
WEcjSGCViHBeZWwGJuQek7QHEsCLC8qCmno8uFzxe4ajxIEVcvf4NKIRGNwr
dzydhQVjySMhXtUGoLpFVk0mrnTpHWrvLAqN14KEEiOhxes5sLlpeMfdzRpQ
xvHe86xpFLSTciOobi/BsgBO2CxdwdA7EBl8YK//V5DF71cHdk0yolZtPJw6
LsbPgyekvkz1HS2IV+fgmQPLYNYoI9OozcBH71jInHlaNBbcEiOpLfm5FsRt
uzo42o4DVSu+1fTjeDDuRrip3I0AptoUEcsniGBxS7KlL50E5u2cVulukcEF
2lvcE4056EFi/8qPtASTfDhseYcVaDLb5zSJswHz80YeuqfbgoKbBy8LFRQw
dslZ7UKwA02929ZrztmD+7BVogaFA6j98OeIqA/Z2siyjulH7oom1uJGkM6P
Bf3J80hjWs0VEzNHUPdZqOxhIJUBVK/G/cjW5o/3ZH7IjAKPU/wg5Axds2wf
iRwvjNiYzUW+WlwjTuEjK9mPpkIykIm78a1bs5Ffxp4HDImQnUxefbcYefvp
BlJdIZJVnPkpV4L01G3y4UqR1snvKqNKkYtvhDg/GXL1W+BfDPwyjA==
       "]]},
     Annotation[#, "Charting`Private`Tag$3080#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwtlHtUjHkch0tz1GhMM033MfP+KJdoiAopvd/YCkkhbCU1UdSaMluUOpo2
O910MUS2i8hlJ0nt1soqvT+qsZLVXRi67lBD5Dpjadees398zvPHc87z52dm
WMym8Ck6Ojo+X/cfe5wF0fYlCE/gUXCpQFhn0DM3vxDhNubDDzlyhOdnhF7R
FCB8URXUMnAB4ZTe4+P4GMK0pKKKtDNffeyn6I0ZCJetS/+p6wTCksu3Y76P
Rbg6trNfnIKwLREmrl2LsKYwwoPagrDWYOHovhcE7l5meKBAB+GEho2CqFQ+
7j7nm3VdxsdJL7lcoT0PT/PsXBrkysOyjphs7QgX+5dXwOA4F/d1cZySDlnh
Vr8hZ+s0K3xu8470TwJL3Ks+qZ691BKXTmhYO2+Z41SuLCGl1RxfWcXji4LN
sNBNaV8Tbobd2c+741imWGq1IFNpYYppk1Oawn/mYHk3x6GrioO99zQH+m81
xlGv1AM3dhjjC1KjAyOGbLwwejggzISNQ1O3yOrXGeFTlSY2JtuNcPK7vszy
SgbmFge47qUY+EvZ59eRfXQsXj82ODpGx2V1DiEilj62DhASGmt97Hu7Du1N
oGEckrc7JIeGgzlKv5VyXZx8L2G/P6WLVbWFcg5rkjLM/Otx1+pJqqf+RvbG
EA216vRySUSRhjLK05eY3nlD2bT0vA9mvaVqqnsXnZmtpqJqhKUj99VUYaTb
8sbqfkq5u+XlyfIBipcfvVVg10INrH8k5s67Q5Wsidw04dhM9ujl/RDS1Eh2
bPP9ZoXnANly9EFvSfETMlDcrlpHjZFPxsuSE/VGyar1e55lMN6SdiVO6d70
N2REvruP6rSGVOy7yWtI+EgyVCkMn44vJDvzvdwl5zOZ0E/G61/XhSClaMiV
rgtDfm9MREE0gO7Bjy9K9GDOdllF3qupANds3dbOmQr0BUe7+uvpcGLWXSOh
ygBGJt3ljt8y4KyTj+hcvCHsOLmZWWdnBBGnx5/GAxP2WGazSp+zoK8go44t
YkFu7S4zd0djuDUcoJDUsOHw4pcj2iIOtL1ykNWacuCd/X36b2oTkMyiBywJ
NQEnY+HHtG1mMP3e7Q22ClPYCZHCugZzUCqYB8/MNofpE60zx+iWUBmjB00i
C0g7rLzkEGsFt56Fexl0WkLSKa8sSTMX9g1ri8wILgR/mqeyNeJB5mBD/1D4
DGC6XZ+m3s8HyBLY/vgHD1xoF6RXmgmQHiFVAg4Bmof/bJC2EtBI/A4TFgRc
rQq02N5OwNOm7NxaPgFLglgVdCUBie1yPZf5BMz7Nal911sCSjcd9PVyJ8DQ
vjxnOhuBuJrvHRxDgPaJpK+JRFBgQV09dJeAvjWClVWrEIw3MBeRHV/7NY/O
FnogoDyKTug8ICAu0+k7sTeCRv96u8NDBLx2VH/hb0PAr3NLTtcS8OzIVuvE
aARMg9jVCg4CxQe9jHAxgiifKbsvmiE4L/zlhV8cAl+OR0qaJYKwZYyrcxMR
jDWlHfckEDwdurmmR4rg2NzQFYr5CG74xFTiDAT3iicMLgoQFF+bYXz5CII4
Wnyb1B5BYG7841QZgkdtfy/2WIrAWWsD0fkILr2+02XjjMBiV+f5gAIEVfm2
UTRXBB/+lNA9ChFk3dd9P+yG4P//Aq9i57gmdwT/AnISNUs=
       "]]},
     Annotation[#, "Charting`Private`Tag$3080#2"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-8.307010119457951, -8.334436443838486},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(f\\), \
\\(*\\)]\\)(\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\))\"", 
      TraditionalForm], None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.512925464970229`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{90, Automatic}, {Automatic, Automatic}},
  ImageSize->500,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.7697518472212276`*^9, 3.7698393942292633`*^9, 3.7698395459865007`*^9, 
   3.769936822326544*^9, {3.7700107952521772`*^9, 3.7700108081461353`*^9}, 
   3.771058476087219*^9, {3.77105858968906*^9, 3.771058730155169*^9}, 
   3.7710588425195*^9, 3.7710609317009687`*^9, 3.7710707687275867`*^9, 
   3.7710758697481127`*^9, 3.7710760922925034`*^9, 3.771077029548946*^9, 
   3.771136637636793*^9, 3.7712360922709103`*^9, {3.7712361486316347`*^9, 
   3.7712361610153008`*^9}, 3.771317580645114*^9, 
   3.77131889129016*^9},ExpressionUUID->"3a594e80-bd5b-4ed7-8bda-\
b3267548ba5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fsolplot2", "=", 
  RowBox[{"LogLinearPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"fSol", "[", "x", "]"}], "/", "x"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{
      "nodes\[Alpha]scaled", "\[LeftDoubleBracket]", "1", 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"nodes\[Alpha]scaled", "\[LeftDoubleBracket]", 
       RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "500"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(f\), \(*\)]\)(\!\(\*SuperscriptBox[\(q\), \
\(2\)]\))/\!\(\*SuperscriptBox[\(q\), \(2\)]\)\>\"", ",", "None"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*SuperscriptBox[\(q\), \(2\)]\)\>\"", ",", "None"}],
         "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"AspectRatio", "\[Rule]", 
     RowBox[{"1", "/", "4"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"90", ",", "Automatic"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", "plotFont"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.766227727134701*^9, 3.766227732918231*^9}, {
   3.766227851559051*^9, 3.7662278520772038`*^9}, {3.766227882845786*^9, 
   3.766227930852813*^9}, {3.766227969581423*^9, 3.7662279923500557`*^9}, {
   3.766228241321912*^9, 3.766228271672963*^9}, {3.7662283961880617`*^9, 
   3.766228416506527*^9}, {3.766228481170928*^9, 3.766228485233638*^9}, {
   3.766482703504781*^9, 3.766482706335112*^9}, {3.766482925901314*^9, 
   3.766482942382764*^9}, {3.766483175612091*^9, 3.766483176158038*^9}, {
   3.766483243603257*^9, 3.766483252058878*^9}, {3.768885903518025*^9, 
   3.768885908982297*^9}, {3.768886950720499*^9, 3.7688869726070347`*^9}, {
   3.769506003872417*^9, 3.76950604142179*^9}, 3.769751853306088*^9, 
   3.769839551274601*^9, {3.770357762136664*^9, 
   3.770357762288485*^9}},ExpressionUUID->"1ee5d7a6-bde5-4aea-9d92-\
e7a9ba7a2249"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwt2Xk0Vd8XAHCzTPEGvGd6T5pQSBFS96WUUhlT5hDJVGQsUiRKA5oQJZky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       "]]},
     Annotation[#, "Charting`Private`Tag$4517#1"]& ]}, {}, {}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-8.307010119457951, 0.8364690164524095},
  BaseStyle->{FontFamily -> "Latin Modern Roman", FontSize -> 18},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(f\\), \
\\(*\\)]\\)(\\!\\(\\*SuperscriptBox[\\(q\\), \
\\(2\\)]\\))/\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(q\\), \\(2\\)]\\)\"", TraditionalForm], 
     None}},
  FrameTicks->FrontEndValueCache[{{Automatic, Automatic}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
     Automatic, Automatic}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.010\"", 0.01, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox["\"0.100\"", 0.1, AutoDelete -> True], 
          NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.903487552536127, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.308952660644293`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.596634733096073`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.819778284410283`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.002099841204238`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.156250521031495`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.289781913656018`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.407564949312402`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{90, Automatic}, {Automatic, Automatic}},
  ImageSize->500,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], Automatic}]], "Output",
 CellChangeTimes->{
  3.769751854180813*^9, 3.7698393946176233`*^9, 3.769839552446554*^9, 
   3.7699368230202847`*^9, 3.770010795711863*^9, 3.771058484784039*^9, 
   3.771058845861417*^9, 3.771060931871773*^9, 3.77107076887886*^9, 
   3.771075869954913*^9, 3.771076092474969*^9, 3.771077029747698*^9, 
   3.771136646275982*^9, 3.771236092406013*^9, {3.771236148783031*^9, 
   3.771236161325644*^9}, 3.7713175808902187`*^9, 
   3.771318891544503*^9},ExpressionUUID->"9e3d8311-8ab3-45d9-b1b0-\
4df651338e42"]
}, Open  ]],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "fc68f818-2216-47c9-955f-02469da16469"],
 ", the fixed-point equation reduces to either ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "0", "]"}], "==", "0"}], TraditionalForm]],
  ExpressionUUID->"8e54f804-ff76-4f7a-9605-32a091a8a2be"],
 " or"
}], "Text",
 CellChangeTimes->{{3.764496260500102*^9, 
  3.764496292676859*^9}},ExpressionUUID->"cda2cfb2-1bce-46da-a894-\
383c2fbe5b4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"32", "gSol", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{
      RowBox[{"-", "d"}], "/", "2"}]], 
    RowBox[{"Gamma", "[", 
     RowBox[{"d", "/", "2"}], "]"}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"d", "/", "2"}], "-", 
       RowBox[{"3", "/", "2"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p", 
         RowBox[{"d", "-", "1"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"-", "1"}], "2"], "\[Eta]NSol", " ", 
               RowBox[{"r", "[", 
                SuperscriptBox["p", "2"], "]"}]}], "+", 
              RowBox[{"r", "[", 
               SuperscriptBox["p", "2"], "]"}], "-", 
              RowBox[{
               SuperscriptBox["p", "2"], 
               RowBox[{
                RowBox[{"r", "'"}], "[", 
                SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"r", "[", 
                SuperscriptBox["p", "2"], "]"}], "-", 
               RowBox[{"2", "\[Lambda]Sol"}]}], ")"}], "2"]]}], "*", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"-", "1"}], "8"], "d", 
            RowBox[{"(", 
             RowBox[{"d", "+", "1"}], ")"}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<GaussKronrodRule\>\""}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], 
     "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", 
          RowBox[{"d", "-", "1"}]], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"-", "1"}], "2"], "\[Eta]sSol", " ", 
              RowBox[{"r", "[", 
               SuperscriptBox["p", "2"], "]"}]}], "+", 
             RowBox[{"r", "[", 
              SuperscriptBox["p", "2"], "]"}], "-", 
             RowBox[{
              SuperscriptBox["p", "2"], 
              RowBox[{
               RowBox[{"r", "'"}], "[", 
               SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["p", "2"], "+", 
              RowBox[{"r", "[", 
               SuperscriptBox["p", "2"], "]"}], "-", 
              RowBox[{"2", "\[Lambda]Sol"}]}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Abs", "@", 
                RowBox[{"fSol", "[", 
                 SuperscriptBox["p", "2"], "]"}]}], "+", 
               RowBox[{"r", "[", 
                SuperscriptBox["p", "2"], "]"}]}], ")"}], "2"]}]], ")"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"fSol", "[", "0.", "]"}]}], 
        FractionBox["1", "2"], 
        FractionBox["d", 
         RowBox[{"d", "-", "2"}]]}], ")"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["p", 
          RowBox[{"d", "-", "1"}]], 
         RowBox[{"(", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{"-", "1"}], "2"], "\[Eta]NSol", " ", 
              RowBox[{"r", "[", 
               SuperscriptBox["p", "2"], "]"}]}], "+", 
             RowBox[{"r", "[", 
              SuperscriptBox["p", "2"], "]"}], "-", 
             RowBox[{
              SuperscriptBox["p", "2"], 
              RowBox[{
               RowBox[{"r", "'"}], "[", 
               SuperscriptBox["p", "2"], "]"}]}]}], ")"}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["p", "2"], "+", 
               RowBox[{"r", "[", 
                SuperscriptBox["p", "2"], "]"}], "-", 
               RowBox[{"2", "\[Lambda]Sol"}]}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Abs", "@", 
               RowBox[{"fSol", "[", 
                SuperscriptBox["p", "2"], "]"}]}], "+", 
              RowBox[{"r", "[", 
               SuperscriptBox["p", "2"], "]"}]}], ")"}]}]], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"fSol", "[", "0.", "]"}]}], 
        FractionBox["1", "2"], 
        FractionBox["d", 
         RowBox[{"d", "-", "2"}]]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[Eta]sSol"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.7645076709978447`*^9, 3.764507678499247*^9}, {
  3.764570526775972*^9, 3.764570592007567*^9}, {3.765605270177188*^9, 
  3.765605285630732*^9}, {3.765605324056712*^9, 3.765605340758902*^9}, {
  3.765605549072106*^9, 3.7656055530126047`*^9}, {3.765781421153728*^9, 
  3.765781431542646*^9}, {3.765781473187418*^9, 3.765781517957982*^9}, {
  3.7657816282031384`*^9, 3.7657816313251667`*^9}, {3.765781745234041*^9, 
  3.765781754144412*^9}, {3.771317567442511*^9, 3.771317571745867*^9}, {
  3.77131888340272*^9, 
  3.771318883659747*^9}},ExpressionUUID->"7a63471d-4923-44be-acb8-\
f075f0d08fcc"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","precw",
   "\"The precision of the argument function (\\!\\(\\*FractionBox[RowBox[{\\\
\"5\\\", \\\" \\\", SuperscriptBox[\\\"p\\\", \\\"3\\\"], \\\" \\\", RowBox[{\
\\\"(\\\", RowBox[{RowBox[{\\\"2.`32.301029995663974\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]]}], \\\"+\\\", RowBox[{SuperscriptBox[\
\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", SuperscriptBox[\\\"p\\\", \\\"2\\\
\"]}]], \\\" \\\", SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \
\\\"0.59997039188172550631252811837418494385`13.338198987092271\\\"}], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\"+\\\", SuperscriptBox[\\\"p\\\", \
\\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"]}]]\\)) is less than WorkingPrecision \
(\\!\\(\\*RowBox[{\\\"32.`\\\"}]\\)).\"",2,34,4,22206221989176713739,"Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7711366465555677`*^9, 3.771236092728733*^9, {3.771236149067251*^9, 
   3.771236161531452*^9}, 3.771317581129425*^9, 
   3.771318892155381*^9},ExpressionUUID->"049a48c5-a3a9-4e35-9308-\
802916e1ffba"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","precw",
   "\"The precision of the argument function \
(\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"p\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"1.08815607567910543723050491324866159765`14.\
110695898732342\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"-\\\", SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\" \\\", SuperscriptBox[\\\"p\\\", \
\\\"2\\\"]}]}], \\\")\\\"}]}], RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \
\\\"0.59997039188172550631252811837418494385`13.338198987092271\\\"}], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\"+\\\", SuperscriptBox[\\\"p\\\", \
\\\"2\\\"]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\"+\\\", RowBox[{\\\"Abs\\\", \
\\\"[\\\", RowBox[{\\\"fSol\\\", \\\"[\\\", SuperscriptBox[\\\"p\\\", \\\"2\\\
\"], \\\"]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"]}]]\\)) is less than \
WorkingPrecision (\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\)).\"",2,34,5,
   22206221989176713739,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7711366465555677`*^9, 3.771236092728733*^9, {3.771236149067251*^9, 
   3.771236161531452*^9}, 3.771317581129425*^9, 
   3.771318892174114*^9},ExpressionUUID->"f8714792-b0b9-43de-a0ac-\
16bb46e68e4e"],

Cell[BoxData[
 TemplateBox[{
  "NIntegrate","precw",
   "\"The precision of the argument function \
(\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[\\\"p\\\", \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"2.`32.301029995663974\\\", \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]]}], \\\"+\\\", RowBox[{SuperscriptBox[\
\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", SuperscriptBox[\\\"p\\\", \\\"2\\\
\"]}]], \\\" \\\", SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]}], \\\")\\\"}]}], \
RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"0.59997039188172550631252811837418494385`13.338198987092271\\\"}], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\"+\\\", SuperscriptBox[\\\"p\\\", \
\\\"2\\\"]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"p\\\", \\\"2\\\"]}]], \\\"+\\\", RowBox[{\\\"Abs\\\", \
\\\"[\\\", RowBox[{\\\"fSol\\\", \\\"[\\\", SuperscriptBox[\\\"p\\\", \\\"2\\\
\"], \\\"]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]\\)) is less than \
WorkingPrecision (\\!\\(\\*RowBox[{\\\"MachinePrecision\\\"}]\\)).\"",2,34,6,
   22206221989176713739,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7711366465555677`*^9, 3.771236092728733*^9, {3.771236149067251*^9, 
   3.771236161531452*^9}, 3.771317581129425*^9, 
   3.77131889228076*^9},ExpressionUUID->"68746f49-1142-482a-b52c-\
e514596144c1"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"NIntegrate\\\", \
\\\"::\\\", \\\"precw\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,34,7,22206221989176713739,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.7711366465555677`*^9, 3.771236092728733*^9, {3.771236149067251*^9, 
   3.771236161531452*^9}, 3.771317581129425*^9, 
   3.771318892298588*^9},ExpressionUUID->"718ae9c4-17ec-4c8d-aed1-\
23482f461326"],

Cell[BoxData[
 RowBox[{"-", "0.5825482489696392`"}]], "Output",
 CellChangeTimes->{
  3.769751858222845*^9, 3.769839394926095*^9, 3.769936823683371*^9, 
   3.770010796741935*^9, 3.771058547394966*^9, 3.7710609321578074`*^9, 
   3.77107076918043*^9, 3.771075870530344*^9, 3.7710760927765217`*^9, 
   3.771077029973715*^9, 3.7711366466931143`*^9, 3.771236092872527*^9, {
   3.771236149192175*^9, 3.771236161653097*^9}, 3.771317581248846*^9, 
   3.7713188923130913`*^9},ExpressionUUID->"96f6588c-9876-4a54-8ce7-\
a68c24b6bde9"]
}, Open  ]],

Cell[TextData[{
 "is equal to 0. Since this is not the case, we conclude that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "[", "0", "]"}], "==", "0"}], TraditionalForm]],
  ExpressionUUID->"95f6ae76-3676-4a7b-9ab4-b153723c9242"],
 " exactly."
}], "Text",
 CellChangeTimes->{{3.764496303835678*^9, 
  3.764496329404599*^9}},ExpressionUUID->"60df351c-2539-4b25-bd7c-\
571f2c36843c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 793},
WindowMargins->{{0, Automatic}, {Automatic, 28}},
FrontEndVersion->"11.2 for Linux x86 (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 321, 5, 98, "Title",ExpressionUUID->"6e710988-185f-4840-8cf0-199408ef0d0e"],
Cell[904, 29, 194, 3, 54, "Subtitle",ExpressionUUID->"3661551f-287c-47e1-8255-a5c26800d091"],
Cell[1101, 34, 1345, 29, 81, "Text",ExpressionUUID->"a0e63566-5398-41e8-89f4-44e80c6a9cf1"],
Cell[2449, 65, 796, 13, 81, "Text",ExpressionUUID->"c941ca23-55d1-4572-87e5-d4c3d4198fbf"],
Cell[CellGroupData[{
Cell[3270, 82, 292, 5, 68, "Section",ExpressionUUID->"ba98e023-f533-433a-bae4-9d83951a29d1"],
Cell[3565, 89, 300, 6, 35, "Text",ExpressionUUID->"dc0246ad-b2a9-4d03-a65d-518d1486c3d2"],
Cell[CellGroupData[{
Cell[3890, 99, 161, 3, 55, "Subsection",ExpressionUUID->"eff9942c-4a6d-4edf-8409-b4f255a987c3"],
Cell[4054, 104, 2576, 70, 88, "Text",ExpressionUUID->"67d4d931-e42b-466f-8c4c-7cc73bb3cd0e"],
Cell[CellGroupData[{
Cell[6655, 178, 2595, 65, 118, "Input",ExpressionUUID->"1985fbcd-3d05-49bc-9fa9-474f3184ca0c"],
Cell[9253, 245, 351, 8, 22, "Message",ExpressionUUID->"e6fe4710-4776-4019-977a-c82e525b4490"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9653, 259, 168, 3, 55, "Subsection",ExpressionUUID->"ce208546-15d7-4fc9-b13e-e3d17e1f874b"],
Cell[CellGroupData[{
Cell[9846, 266, 164, 3, 45, "Subsubsection",ExpressionUUID->"0f941370-2b57-4c77-aacc-756b3dda3270"],
Cell[10013, 271, 1052, 32, 35, "Text",ExpressionUUID->"bd9d7506-2aed-4215-a1c0-69cb79bd63ea"],
Cell[11068, 305, 5454, 176, 197, "Input",ExpressionUUID->"5eb33758-f1d7-4bc4-9606-d93e3729a77a"],
Cell[16525, 483, 550, 17, 35, "Text",ExpressionUUID->"1e7ae452-3a6e-4402-85c4-2599058fbad4"],
Cell[17078, 502, 1060, 35, 53, "Input",ExpressionUUID->"61f3f87d-68ce-4f69-bd49-9135acc0c336"],
Cell[18141, 539, 1131, 34, 53, "Input",ExpressionUUID->"91e06719-631b-4971-9dbc-1188ebe4096a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19309, 578, 161, 3, 45, "Subsubsection",ExpressionUUID->"064c1367-5a5b-4f7b-81b9-67c4cdf59d55"],
Cell[19473, 583, 678, 17, 35, "Text",ExpressionUUID->"90114ed1-5aee-4baa-aa88-ecfcaa5c3d54"],
Cell[20154, 602, 683, 19, 31, "Input",ExpressionUUID->"c20c598c-88b3-47ce-90c8-a9098c61cc12"],
Cell[20840, 623, 1237, 31, 31, "Input",ExpressionUUID->"e4a389dc-1dd2-47a1-8a7a-64174de89b37"],
Cell[22080, 656, 1534, 37, 53, "Input",ExpressionUUID->"ce9b91f7-e8d8-40ce-b2f4-154e621ba5de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23651, 698, 161, 3, 45, "Subsubsection",ExpressionUUID->"77cc5a9f-3c20-4d79-b8a4-fbd4eb51d1fe"],
Cell[23815, 703, 1332, 35, 58, "Text",ExpressionUUID->"da0ffd86-8918-4b98-83d5-e762385de588"],
Cell[25150, 740, 361, 11, 37, "Text",ExpressionUUID->"2863cc3d-ca4d-4ff1-87ff-95528e67e5bd"],
Cell[25514, 753, 2054, 60, 124, "Input",ExpressionUUID->"682dcd76-5548-4854-9b99-0b0bf1784ebc"],
Cell[27571, 815, 947, 29, 37, "Text",ExpressionUUID->"d8f0a3a7-d236-478c-b95f-3c1bd47061d5"],
Cell[28521, 846, 4730, 128, 124, "Input",ExpressionUUID->"0e9baf15-707d-4245-9056-005ee1d41fa7"],
Cell[33254, 976, 355, 11, 35, "Text",ExpressionUUID->"49995685-ab49-4632-85c2-26ed2675a7d0"],
Cell[33612, 989, 6001, 164, 259, "Input",ExpressionUUID->"21171ffc-6ed8-40a0-8ad9-7edb0f28c562"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39662, 1159, 161, 3, 55, "Subsection",ExpressionUUID->"6004a7bb-e789-4e58-a690-986f76d9de92"],
Cell[CellGroupData[{
Cell[39848, 1166, 166, 3, 45, "Subsubsection",ExpressionUUID->"cdc73fbe-273a-4304-ab57-d94ea6811718"],
Cell[40017, 1171, 296, 7, 35, "Text",ExpressionUUID->"b430ef38-98c4-4217-a578-47f72f7f762a"],
Cell[40316, 1180, 478, 14, 52, "Input",ExpressionUUID->"03c6b8bb-3865-4b8a-a2c7-2f7b5d7f7e64"],
Cell[40797, 1196, 3175, 100, 204, "Input",ExpressionUUID->"7537c639-eaf3-4b0d-a379-e0a7a8ef0321"],
Cell[43975, 1298, 3532, 113, 182, "Input",ExpressionUUID->"d4000e14-2be7-4c7c-84bc-74ad35a348b8"],
Cell[47510, 1413, 4699, 141, 182, "Input",ExpressionUUID->"18be6949-5a99-4501-b96e-234df606c720"],
Cell[52212, 1556, 188, 3, 35, "Text",ExpressionUUID->"4050408e-1d73-4cab-a4c8-52901afd66a3"],
Cell[52403, 1561, 588, 18, 49, "Input",ExpressionUUID->"04de56df-4809-4c5c-b096-bbeeb684e3fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53028, 1584, 159, 3, 45, "Subsubsection",ExpressionUUID->"abf48de9-9bae-40a1-8228-6c62f6aba01d"],
Cell[53190, 1589, 1748, 37, 31, "Input",ExpressionUUID->"2810fbf9-702b-4a1b-8095-01d868889daa"],
Cell[54941, 1628, 690, 20, 35, "Text",ExpressionUUID->"c507fe46-f791-4395-a4a6-72138cd9853d"],
Cell[55634, 1650, 4138, 122, 121, "Input",ExpressionUUID->"112a225f-884c-4730-962e-11dc9fe856e4"],
Cell[59775, 1774, 1386, 38, 31, "Input",ExpressionUUID->"20229a04-7926-4862-8c46-7ce88e9478f2"],
Cell[61164, 1814, 395, 12, 35, "Text",ExpressionUUID->"4090fdd3-4e9a-4c29-be65-d22e2d83d91a"],
Cell[61562, 1828, 529, 16, 31, "Input",ExpressionUUID->"f8d1776a-8165-4052-ba35-a595e3daa50e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62128, 1849, 161, 3, 45, "Subsubsection",ExpressionUUID->"1e2167be-1b76-4cf9-8950-7fa8efe5c652"],
Cell[62292, 1854, 707, 19, 35, "Text",ExpressionUUID->"4f76c93b-c5b1-4834-affb-c546baa20bb0"],
Cell[63002, 1875, 7049, 193, 214, "Input",ExpressionUUID->"089591c2-3606-438e-8383-4137e2cf2715"],
Cell[70054, 2070, 6301, 176, 184, "Input",ExpressionUUID->"7d091347-d57b-4303-8ad4-72982867a0b2"],
Cell[76358, 2248, 2205, 63, 124, "Input",ExpressionUUID->"469f04cb-0864-4951-8464-8d2843479845"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78612, 2317, 154, 3, 55, "Subsection",ExpressionUUID->"633ec885-8d13-4b69-bacc-f6866a9f8f8d"],
Cell[78769, 2322, 217, 5, 35, "Text",ExpressionUUID->"61dba47a-acee-4335-bb43-626631e4cbd3"],
Cell[78989, 2329, 745, 17, 31, "Input",ExpressionUUID->"c5716b61-6d14-407e-9bb4-c85313ef1ac3"],
Cell[79737, 2348, 1598, 28, 193, "Input",ExpressionUUID->"f2fd352a-c2af-456b-9046-c8ab98f3a47b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81384, 2382, 205, 4, 68, "Section",ExpressionUUID->"aadb6573-e665-4bc2-9aa1-f43d74972b45"],
Cell[81592, 2388, 195, 3, 35, "Text",ExpressionUUID->"78268806-b2f6-40d9-8862-a8ccdb77a7d3"],
Cell[81790, 2393, 482, 12, 55, "Input",ExpressionUUID->"53433cf8-644d-4d9b-b621-3fa15eac9b85"],
Cell[82275, 2407, 179, 3, 35, "Text",ExpressionUUID->"1c3ed35d-a11b-4969-8254-7de2115657ca"],
Cell[82457, 2412, 3188, 77, 286, "Input",ExpressionUUID->"5b427316-5cba-44a1-be02-2a8559d57d2c"],
Cell[85648, 2491, 169, 3, 35, "Text",ExpressionUUID->"f33a7b73-d4c5-413b-9d72-65d15a32a4a4"],
Cell[85820, 2496, 11556, 269, 631, "Input",ExpressionUUID->"b9a0b121-c492-4d20-b3b9-055c9a7e9166"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97413, 2770, 214, 4, 68, "Section",ExpressionUUID->"da65d4ed-5db5-4961-87b8-1ff022b36f1d"],
Cell[97630, 2776, 256, 6, 35, "Text",ExpressionUUID->"0ba74f93-0a7b-4876-9429-25d90ffa9ad1"],
Cell[97889, 2784, 6745, 115, 170, "Input",ExpressionUUID->"08665918-6688-4099-93a7-056f55e5b8a9"],
Cell[CellGroupData[{
Cell[104659, 2903, 158, 3, 55, "Subsection",ExpressionUUID->"84bf60e9-d995-40e4-8349-2f77b6ce45d3"],
Cell[104820, 2908, 380, 10, 35, "Text",ExpressionUUID->"039fd17e-f5c1-4305-82f8-cc794bcba35a"],
Cell[105203, 2920, 2128, 56, 162, "Input",ExpressionUUID->"35a5fc29-74cb-4eb4-8afc-26d1739623b3"],
Cell[107334, 2978, 5363, 146, 262, "Input",ExpressionUUID->"0307188f-ebf5-4620-8ca0-5951faca79f9"],
Cell[112700, 3126, 5545, 148, 262, "Input",ExpressionUUID->"96f45d86-b408-48cc-9695-d3e72750214d"],
Cell[118248, 3276, 351, 10, 35, "Text",ExpressionUUID->"3ee45fbd-12a8-48bf-8720-fd5df213bc03"],
Cell[118602, 3288, 929, 28, 61, "Input",ExpressionUUID->"341e4200-5620-43ad-b2de-1f9271a5f37c"],
Cell[119534, 3318, 183, 3, 35, "Text",ExpressionUUID->"e945d68d-1ca2-474a-8109-cd0dfeb49d8a"],
Cell[119720, 3323, 2988, 90, 170, "Input",ExpressionUUID->"d8628d9e-118d-42d1-a61f-5afe1f1f6e63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122745, 3418, 165, 3, 55, "Subsection",ExpressionUUID->"d8535381-d775-4955-b60c-b8a8f304b662"],
Cell[122913, 3423, 280, 6, 35, "Text",ExpressionUUID->"f9a1a974-b69c-4024-8356-5a24c356d972"],
Cell[123196, 3431, 985, 25, 193, "Input",ExpressionUUID->"866766a5-8592-4070-b580-e7597351310d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124230, 3462, 214, 4, 68, "Section",ExpressionUUID->"ddf75ffa-ceff-4ce5-8ee9-07aecc831da7"],
Cell[124447, 3468, 1498, 37, 173, "Text",ExpressionUUID->"ecb93e88-763c-4ccb-b3db-679694319817"],
Cell[125948, 3507, 14014, 274, 1044, "Input",ExpressionUUID->"fe26a229-2bee-4467-9674-e621d53ec58f"],
Cell[139965, 3783, 219, 5, 35, "Text",ExpressionUUID->"174b8b5b-7d8a-4878-ace9-c92d2ce1abf5"],
Cell[140187, 3790, 1203, 23, 31, "Input",ExpressionUUID->"dbcfe830-41d6-45f5-93e8-29eee66a1dbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141427, 3818, 155, 3, 68, "Section",ExpressionUUID->"314bc453-b7fe-4cbf-bd96-8806a3e64ec9"],
Cell[CellGroupData[{
Cell[141607, 3825, 173, 3, 55, "Subsection",ExpressionUUID->"0bc518c0-fd4d-4a35-8bd3-0b2a9473f4ff"],
Cell[141783, 3830, 355, 9, 31, "Input",ExpressionUUID->"dce4ecd1-5b97-462d-83f7-e3c754a82b83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142175, 3844, 166, 3, 55, "Subsection",ExpressionUUID->"a29451eb-9334-4f45-8858-1bd8dfe233a3"],
Cell[142344, 3849, 219, 4, 35, "Text",ExpressionUUID->"e54bfb0b-860e-4228-982e-a5ffd0b0635a"],
Cell[CellGroupData[{
Cell[142588, 3857, 273, 5, 101, "Input",ExpressionUUID->"e8b9527d-d3e5-4483-ae91-e0b1728e3007"],
Cell[142864, 3864, 572, 10, 35, "Output",ExpressionUUID->"09ece70c-b3a0-49d9-ae35-bdf203d35f94"],
Cell[143439, 3876, 574, 10, 35, "Output",ExpressionUUID->"5f2b78e1-d31b-4448-8583-a774beb94c35"],
Cell[144016, 3888, 533, 10, 35, "Output",ExpressionUUID->"5317c745-e3c6-4392-8f93-9a6470b797fd"],
Cell[144552, 3900, 589, 11, 35, "Output",ExpressionUUID->"1012fbbd-c1e1-4f2e-bf40-219f5061da46"]
}, Open  ]],
Cell[145156, 3914, 826, 18, 33, "Input",ExpressionUUID->"6afedf6c-3df9-4194-93cb-6bf99eb8865b"],
Cell[CellGroupData[{
Cell[146007, 3936, 410, 8, 31, "Input",ExpressionUUID->"a2cfa739-5a7d-4d47-8702-7f69cda75209"],
Cell[146420, 3946, 562, 10, 37, "Output",ExpressionUUID->"a69911e8-9560-4010-99a6-0ba2e693dffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147019, 3961, 2024, 51, 170, "Input",ExpressionUUID->"3ce66a80-e708-4fd8-a22f-eedc09888f6c"],
Cell[149046, 4014, 14963, 312, 334, "Output",ExpressionUUID->"9092b6ea-9d0b-41bb-8097-dc5dcb11c9a0"]
}, Open  ]],
Cell[164024, 4329, 327, 9, 35, "Text",ExpressionUUID->"c1336057-84a5-484d-8ead-9d61702f92c7"],
Cell[CellGroupData[{
Cell[164376, 4342, 2476, 70, 81, "Input",ExpressionUUID->"e48958fe-6d7c-4f4b-b58e-044aa7f65a11"],
Cell[166855, 4414, 1468, 24, 53, "Message",ExpressionUUID->"e46eaa20-f77b-4093-a451-57de93e65a3f"],
Cell[168326, 4440, 608, 13, 35, "Output",ExpressionUUID->"c2b27683-5926-493c-b241-89b4dcd29469"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168971, 4458, 312, 10, 49, "Input",ExpressionUUID->"45288a7a-ce1a-4a1d-8ace-b157da4de596"],
Cell[169286, 4470, 551, 9, 35, "Output",ExpressionUUID->"64865641-d243-45d8-9b0c-51d7bc3d4ec7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169874, 4484, 1108, 33, 50, "Input",ExpressionUUID->"99e17cf2-2bbd-4aa3-b692-96245d711685"],
Cell[170985, 4519, 1243, 31, 51, "Output",ExpressionUUID->"0a205e24-ce18-48e4-8ee8-e083f39d4841"]
}, Open  ]],
Cell[172243, 4553, 291, 9, 35, "Text",ExpressionUUID->"4bb14c11-2c28-49ab-ac0e-4dce9a290a9e"],
Cell[CellGroupData[{
Cell[172559, 4566, 3980, 79, 239, "Input",ExpressionUUID->"c40d410e-273d-4009-87e2-05b32fd01871"],
Cell[176542, 4647, 32114, 649, 302, "Output",ExpressionUUID->"3a594e80-bd5b-4ed7-8bda-b3267548ba5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208693, 5301, 2708, 60, 262, "Input",ExpressionUUID->"1ee5d7a6-bde5-4aea-9d92-e7a9ba7a2249"],
Cell[211404, 5363, 36540, 711, 199, "Output",ExpressionUUID->"9e3d8311-8ab3-45d9-b1b0-4df651338e42"]
}, Open  ]],
Cell[247959, 6077, 514, 16, 35, "Text",ExpressionUUID->"cda2cfb2-1bce-46da-a894-383c2fbe5b4d"],
Cell[CellGroupData[{
Cell[248498, 6097, 6114, 172, 209, "Input",ExpressionUUID->"7a63471d-4923-44be-acb8-f075f0d08fcc"],
Cell[254615, 6271, 1322, 23, 79, "Message",ExpressionUUID->"049a48c5-a3a9-4e35-9308-802916e1ffba"],
Cell[255940, 6296, 1632, 28, 79, "Message",ExpressionUUID->"f8714792-b0b9-43de-a0ac-16bb46e68e4e"],
Cell[257575, 6326, 1589, 26, 79, "Message",ExpressionUUID->"68746f49-1142-482a-b52c-e514596144c1"],
Cell[259167, 6354, 525, 11, 22, "Message",ExpressionUUID->"718ae9c4-17ec-4c8d-aed1-23482f461326"],
Cell[259695, 6367, 524, 9, 35, "Output",ExpressionUUID->"96f6588c-9876-4a54-8ce7-a68c24b6bde9"]
}, Open  ]],
Cell[260234, 6379, 394, 11, 35, "Text",ExpressionUUID->"60df351c-2539-4b25-bd7c-571f2c36843c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


